Two types of quantum chaos: testing the limits of the Bohigas-Giannoni-Schmit conjecture

There are two types of quantum chaos: eigenbasis chaos and spectral chaos. The first type controls the early-time physics, e.g. the thermal relaxation and the sensitivity of the system to initial conditions. It can be traced back to the Eigenstate Thermalization Hypothesis (ETH), a statistical hypothesis about the eigenvectors of the Hamiltonian. The second type concerns very late-time physics, e.g. the ramp of the Spectral Form Factor. It can be traced back to Random Matrix Universality (RMU), a statistical hypothesis about the eigenvalues of the Hamiltonian. The Bohigas-Giannoni-Schmit (BGS) conjecture asserts a direct relationship between the two types of chaos for quantum systems with a chaotic semiclassical limit. The BGS conjecture is challenged by the Poissonian Hamiltonian ensembles, which can be used to model any quantum system displaying RMU. In this paper, we start by analyzing further aspects of such ensembles. On general and numerical grounds, we argue that these ensembles can have chaotic semiclassical limits. We then study the Poissonian ensemble associated with the Sachdev-Ye-Kitaev (SYK) model. While the distribution of couplings peaks around the original SYK model, the Poissonian ensemble is not $k$-local. This suggests that the link between ETH and RMU requires of physical $k$-locality as an assumption. We test this hypothesis by modifying the couplings of the SYK Hamiltonian via the Metropolis algorithm, rewarding directions in the space of couplings that do not display RMU. The numerics converge to a $k$-local Hamiltonian with eigenbasis chaos but without spectral chaos. We finally comment on ways out and corollaries of our results.

==> anc/coefficients.csv <==
0, 1, 2, 3, -0.024130684072971118
0, 1, 2, 5, -0.03914248590173939
0, 1, 2, 7, -0.013451843031284418
0, 1, 2, 9, -0.011540181841949885
0, 1, 2, 11, 0.003338698683561657
0, 1, 2, 13, 0.033793580928839106
0, 1, 2, 15, 0.03807933664170434
0, 1, 2, 17, 0.026172273658249375
0, 1, 3, 4, -0.012117622920082958
0, 1, 3, 6, -0.030263296094225123
0, 1, 3, 8, -0.0325459604354666
0, 1, 3, 10, 0.012279276609206958
0, 1, 3, 12, -0.014967446623761009
0, 1, 3, 14, 0.03707666468636296
0, 1, 3, 16, -0.05230806788074465
0, 1, 4, 5, 0.019560859616195667
0, 1, 4, 7, -0.043338553188920804
0, 1, 4, 9, 0.020104921915964583
0, 1, 4, 11, -0.01572083715799915
0, 1, 4, 13, -0.054840029642459424
0, 1, 4, 15, 0.00989134213992677
0, 1, 4, 17, -0.00028662826048192686
0, 1, 5, 6, 0.003320765102928466
0, 1, 5, 8, -0.018557592182812038
0, 1, 5, 10, 0.013591120689200903
0, 1, 5, 12, -0.01925610726962291
0, 1, 5, 14, 0.029345985888801704
0, 1, 5, 16, -0.02876709454539213
0, 1, 6, 7, -0.007784110291157321
0, 1, 6, 9, -0.002544649770025195
0, 1, 6, 11, 0.0007695287489707554
0, 1, 6, 13, -0.019052536264892585
0, 1, 6, 15, -0.0425790554803313
0, 1, 6, 17, 0.004737601826988567
0, 1, 7, 8, -0.06387009386134335
0, 1, 7, 10, 0.02065797624890489
0, 1, 7, 12, 0.013550372566262781
0, 1, 7, 14, 0.002091686838759292
0, 1, 7, 16, 7.670697660997608e-5
0, 1, 8, 9, 0.03136858799476284
0, 1, 8, 11, -0.04808380141619609
0, 1, 8, 13, 0.008178336028545693
0, 1, 8, 15, 0.0260958945903875
0, 1, 8, 17, -0.0036864213786720803
0, 1, 9, 10, -0.026456960819354457
0, 1, 9, 12, -0.02010397684549042
0, 1, 9, 14, -0.02740565099523619
0, 1, 9, 16, -0.02674471429009726
0, 1, 10, 11, 0.0332921591213439
0, 1, 10, 13, 0.016602214597501896
0, 1, 10, 15, -0.02363943661306989
0, 1, 10, 17, 0.007252430237744317
0, 1, 11, 12, -0.0050852735564403395
0, 1, 11, 14, -0.020913987112813733
0, 1, 11, 16, 0.044098784279811176
0, 1, 12, 13, -0.03825318743123694
0, 1, 12, 15, 0.009848780532964037
0, 1, 12, 17, 0.015308381620948476
0, 1, 13, 14, 0.003992048157245741
0, 1, 13, 16, 0.022649099906441397
0, 1, 14, 15, 0.005994846929267571
0, 1, 14, 17, -0.013338545038200677
0, 1, 15, 16, -0.013574948932650642
0, 1, 16, 17, -0.0072208946503973265
0, 2, 3, 5, -0.011025021572958477
0, 2, 3, 7, -0.035169657109258075
0, 2, 3, 9, -0.008775938813214774
0, 2, 3, 11, 0.028055999783745067
0, 2, 3, 13, 0.01629576796518774
0, 2, 3, 15, 0.021555461199004835
0, 2, 3, 17, -0.009825118965938955
0, 2, 4, 6, 0.02565211618594411
0, 2, 4, 8, -0.0030176088002505015
0, 2, 4, 10, -0.0015316470196925721
0, 2, 4, 12, 0.018827670523339786
0, 2, 4, 14, -0.011025045689032691
0, 2, 4, 16, -0.011487789072159771
0, 2, 5, 7, -0.007483787716110511
0, 2, 5, 9, -0.005227510066212972
0, 2, 5, 11, 0.027298950046684534
0, 2, 5, 13, 0.006098873433064817
0, 2, 5, 15, -0.014580803082697174
0, 2, 5, 17, -0.0006888017115421295
0, 2, 6, 8, -0.006036068524389591
0, 2, 6, 10, 0.006249238719390829
0, 2, 6, 12, 0.009520463594807922
0, 2, 6, 14, -0.03375426062129645
0, 2, 6, 16, -0.0146845708894357
0, 2, 7, 9, -0.0014313552479759874
0, 2, 7, 11, -0.006638957506386278
0, 2, 7, 13, 0.0186905942330461
0, 2, 7, 15, -0.009749716377824381
0, 2, 7, 17, 0.05184194541071572
0, 2, 8, 10, 0.009460786675864362
0, 2, 8, 12, -0.013694598541269988
0, 2, 8, 14, -0.008498149907912351
0, 2, 8, 16, -0.002708053155652881
0, 2, 9, 11, 0.03199249785718005
0, 2, 9, 13, 0.011842098993214154
0, 2, 9, 15, -0.028783685138560323
0, 2, 9, 17, 0.03880690060562826
0, 2, 10, 12, -0.016389414611964418
0, 2, 10, 14, -0.046708129317905134
0, 2, 10, 16, 0.035270260536572035
0, 2, 11, 13, -0.023540284798331135
0, 2, 11, 15, 0.03949614317236467
0, 2, 11, 17, 0.011301315096542721
0, 2, 12, 14, -0.058247484960444997
0, 2, 12, 16, -0.05346877243664025
0, 2, 13, 15, -0.031689005093342625
0, 2, 13, 17, 0.007140783051162794
0, 2, 14, 16, 0.006759035323438054
0, 2, 15, 17, -0.0001112579056014754
0, 3, 4, 5, -0.06477797987972506
0, 3, 4, 7, -0.03305911030149316
0, 3, 4, 9, -0.0339314403099409
0, 3, 4, 11, -0.043086118671390644
0, 3, 4, 13, -0.014651522915082826
0, 3, 4, 15, -0.0015156910648454357
0, 3, 4, 17, -0.022757887205519255
0, 3, 5, 6, -0.025686830023390235
0, 3, 5, 8, 0.019768175903245803
0, 3, 5, 10, -0.037647696531349806
0, 3, 5, 12, -0.007203185878643171
0, 3, 5, 14, 0.026408421631056188
0, 3, 5, 16, -0.006393114432588826
0, 3, 6, 7, -0.017569604987818378
0, 3, 6, 9, 0.016928989023480952
0, 3, 6, 11, 0.011877125333490324
0, 3, 6, 13, -0.034183531704395545
0, 3, 6, 15, -0.01316216572199956
0, 3, 6, 17, 0.010063446025809126
0, 3, 7, 8, 0.01807084250915754
0, 3, 7, 10, -0.012203278735531755
0, 3, 7, 12, 0.0480019011217763
0, 3, 7, 14, -0.04457575516172044
0, 3, 7, 16, 0.0008436482227330561
0, 3, 8, 9, 0.018885988397852948
0, 3, 8, 11, 0.020018046681612868
0, 3, 8, 13, 0.003455196318391909
0, 3, 8, 15, -0.03839652962075509
0, 3, 8, 17, 0.0021344467188893178
0, 3, 9, 10, -0.005252457072429533
0, 3, 9, 12, 0.02049079824286332
0, 3, 9, 14, 0.025803849142258233
0, 3, 9, 16, 0.017868161607624004
0, 3, 10, 11, -0.0041702385284958085
0, 3, 10, 13, 0.013474745053641548
0, 3, 10, 15, -0.015991602019217177
0, 3, 10, 17, -0.013502325247660676
0, 3, 11, 12, 0.03751013210797491
0, 3, 11, 14, -0.010089124735259962
0, 3, 11, 16, -0.008754696395526854
0, 3, 12, 13, -0.051330182249172504
0, 3, 12, 15, 0.00047513009538738683
0, 3, 12, 17, 0.005527678164360609
0, 3, 13, 14, -0.009491280901973206
0, 3, 13, 16, 0.013800115925193146
0, 3, 14, 15, -0.017803491634177018
0, 3, 14, 17, 0.01740724377229572
0, 3, 15, 16, -0.010648715670499947
0, 3, 16, 17, -0.008297885946254187
0, 4, 5, 7, -0.02184308677259695
0, 4, 5, 9, 0.007577854779455985
0, 4, 5, 11, -0.010994450728450124
0, 4, 5, 13, -0.0014574788596813325
0, 4, 5, 15, -0.038040017942851265
0, 4, 5, 17, -0.0023711328377316173
0, 4, 6, 8, 0.013327861652997248
0, 4, 6, 10, -0.04686941589413342
0, 4, 6, 12, -0.028297490802678786
0, 4, 6, 14, 0.002593367162385535
0, 4, 6, 16, 0.040689248662520175
0, 4, 7, 9, 0.08449279939109096
0, 4, 7, 11, 0.02103413197795768
0, 4, 7, 13, 0.016436197549868088
0, 4, 7, 15, -0.05902140087351344
0, 4, 7, 17, -0.03200831461642038
0, 4, 8, 10, 0.0481010871741922
0, 4, 8, 12, -0.015725159137796017
0, 4, 8, 14, 0.01634431010568992
0, 4, 8, 16, 0.00592832244457171
0, 4, 9, 11, -0.013918937383991355
0, 4, 9, 13, -0.04049427000414853
0, 4, 9, 15, 0.0289959376148441
0, 4, 9, 17, -0.012472446937463605
0, 4, 10, 12, 0.008640070469981284
0, 4, 10, 14, -0.008383778463578644
0, 4, 10, 16, -0.039912776368877474
0, 4, 11, 13, -0.0033763163725856926
0, 4, 11, 15, -0.021669294992261334
0, 4, 11, 17, -0.010036154574416997
0, 4, 12, 14, -0.013868939905996852
0, 4, 12, 16, 0.024488667007973905
0, 4, 13, 15, 0.0050234401495684745
0, 4, 13, 17, -0.014655775360738997
0, 4, 14, 16, 0.026680460928401793
0, 4, 15, 17, -0.04776785982454975
0, 5, 6, 7, -0.006818929441665789
0, 5, 6, 9, 0.027792893557434438
0, 5, 6, 11, 0.07241756977062526
0, 5, 6, 13, 0.011556722905382219
0, 5, 6, 15, 0.024740061542048174
0, 5, 6, 17, -0.01321171956140167
0, 5, 7, 8, -0.02916719654848843
0, 5, 7, 10, 0.0057846888010803215
0, 5, 7, 12, 0.06449348841798457
0, 5, 7, 14, -0.005356455041272202
0, 5, 7, 16, -0.001344251776504618
0, 5, 8, 9, -0.020004634742409957
0, 5, 8, 11, -0.026437183959414474
0, 5, 8, 13, -0.0030458005290978953
0, 5, 8, 15, 0.013516983892171387
0, 5, 8, 17, -0.031548522996071963
0, 5, 9, 10, -0.011239383994282814
0, 5, 9, 12, 0.007769807571954876
0, 5, 9, 14, 0.010892626357340677
0, 5, 9, 16, -0.0643722687150663
0, 5, 10, 11, -0.0244855136652528
0, 5, 10, 13, 0.02394768434426004
0, 5, 10, 15, -0.03000350076804278
0, 5, 10, 17, -0.02923575153900976
0, 5, 11, 12, -0.0022457384257432537
0, 5, 11, 14, -0.012312006664318509
0, 5, 11, 16, 0.00867484575190915
0, 5, 12, 13, -0.019504746335837823
0, 5, 12, 15, 0.002833813137043815
0, 5, 12, 17, -0.036116828774572576
0, 5, 13, 14, 0.030180642542857655
0, 5, 13, 16, 0.011371332128795132
0, 5, 14, 15, 0.026877115553459625
0, 5, 14, 17, -0.030877777119372198
0, 5, 15, 16, -0.046516304571921484
0, 5, 16, 17, 0.007362041547787045
0, 6, 7, 9, 0.021114037542774133
0, 6, 7, 11, 0.04455872247826557
0, 6, 7, 13, -0.02547826659065403
0, 6, 7, 15, -0.014673346951844322
0, 6, 7, 17, -0.008878939678575903
0, 6, 8, 10, -0.019961914278528742
0, 6, 8, 12, -0.044378685634027464
0, 6, 8, 14, -0.03588637097883844
0, 6, 8, 16, 0.00602382003867592
0, 6, 9, 11, 0.026825802495577318
0, 6, 9, 13, 0.017971950504421904
0, 6, 9, 15, -0.0026522673261375742
0, 6, 9, 17, 0.010496988393119834
0, 6, 10, 12, 0.020369219861429023
0, 6, 10, 14, 0.022035384917197143
0, 6, 10, 16, 0.027398848649317627
0, 6, 11, 13, -0.005226871486610427
0, 6, 11, 15, -0.0015029782760680242
0, 6, 11, 17, 0.01373145669254931
0, 6, 12, 14, -0.02569687659098981
0, 6, 12, 16, -0.007268146617651605
0, 6, 13, 15, 0.04649354783748017
0, 6, 13, 17, -0.02867955481213411
0, 6, 14, 16, -0.01515682175531235
0, 6, 15, 17, -0.021282804869126024
0, 7, 8, 9, 0.035935924518075923
0, 7, 8, 11, -0.06432935118211985
0, 7, 8, 13, 0.04048414301521598
0, 7, 8, 15, -0.015839680185086986
0, 7, 8, 17, 0.007161204883989353
0, 7, 9, 10, -0.00012816254849076436
0, 7, 9, 12, -0.02510656418113622
0, 7, 9, 14, 0.02488261913928713
0, 7, 9, 16, 0.011639382614131935
0, 7, 10, 11, -0.019133129866785822
0, 7, 10, 13, 0.007556335465826188
0, 7, 10, 15, -0.009636429855814923
0, 7, 10, 17, 0.01707924012275737
0, 7, 11, 12, -0.019349895203761704
0, 7, 11, 14, 0.003652184054547011
0, 7, 11, 16, -0.012450371466069154
0, 7, 12, 13, -0.018536317296010213
0, 7, 12, 15, 0.012688733806821825
0, 7, 12, 17, 0.033813221864994095
0, 7, 13, 14, 0.014406920085510273
0, 7, 13, 16, -0.010401802713155281
0, 7, 14, 15, -0.005356290187443092
0, 7, 14, 17, 0.032852275018491396
0, 7, 15, 16, -0.007910109219129087
0, 7, 16, 17, 0.028753379482913833
0, 8, 9, 11, 0.0027115986914907878
0, 8, 9, 13, 0.024006893328570273
0, 8, 9, 15, -0.03169860595063286
0, 8, 9, 17, -0.006611887890262134
0, 8, 10, 12, 0.03309759499159619
0, 8, 10, 14, -0.0402783738457698
0, 8, 10, 16, 0.026993645968459108
0, 8, 11, 13, 0.00515280522910134
0, 8, 11, 15, 0.013374895918209088
0, 8, 11, 17, -0.024049451759341613
0, 8, 12, 14, 0.029367176129001714
0, 8, 12, 16, -0.0026362756532436315
0, 8, 13, 15, -0.00723798731043245
0, 8, 13, 17, -0.0004370302981962898
0, 8, 14, 16, -0.005988140379875169
0, 8, 15, 17, -0.011807353409084282
0, 9, 10, 11, -0.017933767489783297
0, 9, 10, 13, -0.00042564879970843455
0, 9, 10, 15, -0.011632502373716075
0, 9, 10, 17, 0.007274494553990801
0, 9, 11, 12, 0.011656670035191479
0, 9, 11, 14, -0.016374415927408268
0, 9, 11, 16, -0.03339119168521257
0, 9, 12, 13, -0.01746276944311969
0, 9, 12, 15, 0.012683380885320018
0, 9, 12, 17, -0.016629281638668628
0, 9, 13, 14, 0.000510332164720749
0, 9, 13, 16, -0.006631274075103409
0, 9, 14, 15, 0.0012068400503058383
0, 9, 14, 17, 0.0023025332604343055
0, 9, 15, 16, 0.019927355882197836
0, 9, 16, 17, 0.0292329376121614
0, 10, 11, 13, 0.02416606502024755
0, 10, 11, 15, -0.022588486020588893
0, 10, 11, 17, 0.012580489607244718
0, 10, 12, 14, 0.036426241659305296
0, 10, 12, 16, 0.029146796672013142
0, 10, 13, 15, -0.026885127451044544
0, 10, 13, 17, 0.011230461128030375
0, 10, 14, 16, 0.022171928348828314
0, 10, 15, 17, 0.012551874995941932
0, 11, 12, 13, 0.004852419994207349
0, 11, 12, 15, -0.014983168431730545
0, 11, 12, 17, 0.028769000667725763
0, 11, 13, 14, -0.03329847840962778
0, 11, 13, 16, 0.030273642582743194
0, 11, 14, 15, -0.025138209468393246
0, 11, 14, 17, 0.035468634874933846
0, 11, 15, 16, -0.02102039422018302
0, 11, 16, 17, 0.02766549812490267
0, 12, 13, 15, 0.03494233317445579
0, 12, 13, 17, -0.02938150729135247
0, 12, 14, 16, -0.0035997093088579665
0, 12, 15, 17, -0.03706604163279964
0, 13, 14, 15, 0.001546776616833962
0, 13, 14, 17, -0.004591822929217754
0, 13, 15, 16, 0.01391332412588042
0, 13, 16, 17, -0.051257821605461044
0, 14, 15, 17, -0.00828988618127369
0, 15, 16, 17, 0.003379193635476058
1, 2, 3, 4, -0.03348297734672985
1, 2, 3, 6, -0.001588229250762213
1, 2, 3, 8, -0.027531190039837505
1, 2, 3, 10, 0.012138965167764373
1, 2, 3, 12, 0.02905463001770046
1, 2, 3, 14, -0.04682114919355205
1, 2, 3, 16, -0.03432829556372404
1, 2, 4, 5, 0.0036819396873342086
1, 2, 4, 7, -0.036975172847954596
1, 2, 4, 9, 0.0013199059195836877
1, 2, 4, 11, -0.017669776555429933
1, 2, 4, 13, 0.002686947594045255
1, 2, 4, 15, 0.0648403741166994
1, 2, 4, 17, -0.06194427855926502
1, 2, 5, 6, 0.02035555676440153
1, 2, 5, 8, 0.012804800928524686
1, 2, 5, 10, -0.026750268555606034
1, 2, 5, 12, 0.0153093531405011
1, 2, 5, 14, 0.023571522657698997
1, 2, 5, 16, 0.04431542001060224
1, 2, 6, 7, -0.032221881998857484
1, 2, 6, 9, -0.03228821207967995
1, 2, 6, 11, 0.009319735983141585
1, 2, 6, 13, 0.005885203712250824
1, 2, 6, 15, 0.055530026767506235
1, 2, 6, 17, -0.0004410463271778938
1, 2, 7, 8, -0.0003702504672128848
1, 2, 7, 10, -0.010225114889941041
1, 2, 7, 12, 0.015341464114478868
1, 2, 7, 14, 0.01322954818127375
1, 2, 7, 16, 0.0367607511994945
1, 2, 8, 9, 0.009401457418001998
1, 2, 8, 11, -0.021333436940511444
1, 2, 8, 13, -0.013897073199974446
1, 2, 8, 15, 0.02721795067846787
1, 2, 8, 17, -0.010325900592052049
1, 2, 9, 10, -0.0342020528811732
1, 2, 9, 12, 0.01862860644821623
1, 2, 9, 14, -0.018313974133783283
1, 2, 9, 16, -0.023394457454796944
1, 2, 10, 11, -0.018932125015495998
1, 2, 10, 13, -0.0002826881990830579
1, 2, 10, 15, -0.037563391813669585
1, 2, 10, 17, 0.012734696984430657
1, 2, 11, 12, 0.002521519622517949
1, 2, 11, 14, 0.011758616105674248
1, 2, 11, 16, 0.014738044079071292
1, 2, 12, 13, 0.016622031080625193
1, 2, 12, 15, 0.009382946481111707
1, 2, 12, 17, 0.018886487770111392
1, 2, 13, 14, -0.011700880811656187
1, 2, 13, 16, 0.030557009940675842
1, 2, 14, 15, -0.033631244517400856
1, 2, 14, 17, 0.010716611035198578
1, 2, 15, 16, 0.0033954843901255567
1, 2, 16, 17, 0.014328224044131319
1, 3, 4, 6, 0.0019172154605362464
1, 3, 4, 8, -0.020340371369876258
1, 3, 4, 10, -0.00149654842574956
1, 3, 4, 12, -0.03743517324532936
1, 3, 4, 14, 0.0159766085596738
1, 3, 4, 16, 0.00800974539097888
1, 3, 5, 7, 0.04216055114972787
1, 3, 5, 9, -0.0127341829196526
1, 3, 5, 11, -0.028878655059549823
1, 3, 5, 13, -0.027407113474407992
1, 3, 5, 15, -0.006066893570811784
1, 3, 5, 17, -0.023877708141387916
1, 3, 6, 8, -0.026574556115934466
1, 3, 6, 10, 0.004938335135546179
1, 3, 6, 12, -0.012204213175966988
1, 3, 6, 14, -0.01616031707126636
1, 3, 6, 16, 0.04100988138421812
1, 3, 7, 9, -0.03673579722835421
1, 3, 7, 11, 0.011377155591949179
1, 3, 7, 13, 0.018369309027447284
1, 3, 7, 15, 0.0008550692116386122
1, 3, 7, 17, -0.020801830695902385
1, 3, 8, 10, -0.02462893748415711
1, 3, 8, 12, -0.04506644877756535
1, 3, 8, 14, -0.00012709819600991847
1, 3, 8, 16, 0.010852963804497037
1, 3, 9, 11, 0.008170743629439875
1, 3, 9, 13, 0.0022355409503493793
1, 3, 9, 15, 0.018561984087648375
1, 3, 9, 17, -0.02547201412636993
1, 3, 10, 12, -0.03258861274996559
1, 3, 10, 14, 0.0037792542870656474
1, 3, 10, 16, 0.0431573691144278
1, 3, 11, 13, -0.011874657986051548
1, 3, 11, 15, 0.016148031627915716
1, 3, 11, 17, -0.03356369654890326
1, 3, 12, 14, 0.010850274061171849
1, 3, 12, 16, 0.030112279016735598
1, 3, 13, 15, -0.0018770240039974841
1, 3, 13, 17, 0.029188302787254136
1, 3, 14, 16, -0.07247947686134758
1, 3, 15, 17, 0.03426895256537474
1, 4, 5, 6, -0.06281833938840266
1, 4, 5, 8, -0.03455252713041817
1, 4, 5, 10, 0.02420271606076211
1, 4, 5, 12, 0.0040653809259718005
1, 4, 5, 14, -0.003120339885683082
1, 4, 5, 16, -0.020743337640141368
1, 4, 6, 7, -0.036766940536153696
1, 4, 6, 9, -0.0007144906759235895
1, 4, 6, 11, -0.03187983148449222
1, 4, 6, 13, -0.02160552676334086
1, 4, 6, 15, -0.010351154114105823
1, 4, 6, 17, 0.005540205136259688
1, 4, 7, 8, -0.011166537426970545
1, 4, 7, 10, 0.02744500221900223
1, 4, 7, 12, 0.004861855462488197
1, 4, 7, 14, -0.07261767157676896
1, 4, 7, 16, -0.03731080058516846
1, 4, 8, 9, 0.008745075155699517
1, 4, 8, 11, -0.019314738238100107
1, 4, 8, 13, -0.015104778079476031
1, 4, 8, 15, 0.05217307137333691
1, 4, 8, 17, -0.041797291309869235
1, 4, 9, 10, -0.0026830346927183752
1, 4, 9, 12, 0.03390063660509862
1, 4, 9, 14, -0.04588663604730289
1, 4, 9, 16, 0.0035537485761847737
1, 4, 10, 11, 0.03566265072210309
1, 4, 10, 13, -0.006970500489850575
1, 4, 10, 15, 0.036589001397477956
1, 4, 10, 17, -0.011171301353016546
1, 4, 11, 12, 0.007733860432368586
1, 4, 11, 14, 0.03901053911506259
1, 4, 11, 16, 0.03759395146133263
1, 4, 12, 13, -0.04634719837542721
1, 4, 12, 15, 0.016154172073011737
1, 4, 12, 17, 0.013436442454516284
1, 4, 13, 14, 0.040110907538500336
1, 4, 13, 16, -0.015453806546180008
1, 4, 14, 15, -0.02708820740184989
1, 4, 14, 17, 0.004771512542556082
1, 4, 15, 16, -0.025850043472965212
1, 4, 16, 17, -0.004046365180884156
1, 5, 6, 8, -0.020882565455118914
1, 5, 6, 10, -0.011781971418919474
1, 5, 6, 12, 0.03960046202810211
1, 5, 6, 14, 0.0471196174885384
1, 5, 6, 16, -0.00483742649657018
1, 5, 7, 9, 0.004746810340791164
1, 5, 7, 11, 0.02988062687155282
1, 5, 7, 13, 0.006194215439274524
1, 5, 7, 15, 0.016919267866101897
1, 5, 7, 17, -0.04230702696787884
1, 5, 8, 10, -0.001265133323329524
1, 5, 8, 12, -0.06307691688919798
1, 5, 8, 14, 0.005090551907364097
1, 5, 8, 16, -0.002519821194095161
1, 5, 9, 11, 0.011320396721266408
1, 5, 9, 13, 0.03122934417040539
1, 5, 9, 15, 3.0033956283188598e-6
1, 5, 9, 17, -0.03326506656710368
1, 5, 10, 12, 0.03261100457193727
1, 5, 10, 14, 0.030459266566668027
1, 5, 10, 16, -0.004283939046970376
1, 5, 11, 13, 0.002083497190675674
1, 5, 11, 15, 0.022634813055598255
1, 5, 11, 17, 0.014273143434875776
1, 5, 12, 14, 0.015877228732458223
1, 5, 12, 16, -0.03824482146571527
1, 5, 13, 15, -0.013192442947247605
1, 5, 13, 17, -0.057722167362940974
1, 5, 14, 16, -0.00998393632296827
1, 5, 15, 17, -0.005477954350908509
1, 6, 7, 8, -0.0032119095395825837
1, 6, 7, 10, 0.005856556759876647
1, 6, 7, 12, 0.009089214417086341
1, 6, 7, 14, 0.009121156160374748
1, 6, 7, 16, 0.028464738498982952
1, 6, 8, 9, 0.007092559819890444
1, 6, 8, 11, 0.03686441251430413
1, 6, 8, 13, -0.0011658860832711774
1, 6, 8, 15, -0.009281535986897196
1, 6, 8, 17, 0.03367565306820465
1, 6, 9, 10, 0.06795376423643715
1, 6, 9, 12, 0.0002982725547599119
1, 6, 9, 14, -0.021401420168016518
1, 6, 9, 16, -0.0033840146374703355
1, 6, 10, 11, -0.007188843505273725
1, 6, 10, 13, 0.044159727700743015
1, 6, 10, 15, -0.03422143481285695
1, 6, 10, 17, 0.010062311424334055
1, 6, 11, 12, -0.015529122972055357
1, 6, 11, 14, -0.054195401969568034
1, 6, 11, 16, 0.02868622761342677
1, 6, 12, 13, 0.008900863729804517
1, 6, 12, 15, -0.006139423888361857
1, 6, 12, 17, -0.029314475856926685
1, 6, 13, 14, -0.008356535395723721
1, 6, 13, 16, -0.01666759882170727
1, 6, 14, 15, 0.02456090191885376
1, 6, 14, 17, -0.02194747962103377
1, 6, 15, 16, 0.007859685938194551
1, 6, 16, 17, -0.02113610860890667
1, 7, 8, 10, -0.006717474871588855
1, 7, 8, 12, -0.012634320904586476
1, 7, 8, 14, -0.009135533239350286
1, 7, 8, 16, 0.0008507864407582754
1, 7, 9, 11, 0.03402548681448298
1, 7, 9, 13, -0.022781203083437236
1, 7, 9, 15, -0.012275505622202545
1, 7, 9, 17, -0.04952794444274194
1, 7, 10, 12, 0.01695572394744381
1, 7, 10, 14, -0.030777528276305866
1, 7, 10, 16, 0.012085441989785986
1, 7, 11, 13, -0.057164759252267903
1, 7, 11, 15, -0.04178091747362556
1, 7, 11, 17, 0.01144271556451444
1, 7, 12, 14, -0.011813231856578465
1, 7, 12, 16, -0.042264331071237546
1, 7, 13, 15, -0.007454235947648247
1, 7, 13, 17, 0.013580067901025169
1, 7, 14, 16, 0.019014638353130397
1, 7, 15, 17, 0.0025134523074436133
1, 8, 9, 10, 0.006241083218599136
1, 8, 9, 12, -0.024578926414139158
1, 8, 9, 14, -0.05592057530945309
1, 8, 9, 16, 0.019844929180136445
1, 8, 10, 11, 0.023929286973451272
1, 8, 10, 13, -0.013653735743439841
1, 8, 10, 15, 0.02428474471020459
1, 8, 10, 17, -0.04329594512586282
1, 8, 11, 12, 0.01746223976685097
1, 8, 11, 14, 0.019206496767646297
1, 8, 11, 16, 0.01180303422724671
1, 8, 12, 13, -0.027020000098294864
1, 8, 12, 15, 0.029836262257589716
1, 8, 12, 17, 0.02396832091828656
1, 8, 13, 14, -0.04191302451120402
1, 8, 13, 16, 0.012942153374174672
1, 8, 14, 15, 0.04554978306270313
1, 8, 14, 17, 0.0326795295892776
1, 8, 15, 16, 0.05562597570083338
1, 8, 16, 17, 0.007466474982195887
1, 9, 10, 12, -0.0001691252566162963
1, 9, 10, 14, 0.015447164296932369
1, 9, 10, 16, 0.05398112793271698
1, 9, 11, 13, -0.029316983983696646
1, 9, 11, 15, -0.007615323489153952
1, 9, 11, 17, -0.012511841895151846
1, 9, 12, 14, -0.008554452913113188
1, 9, 12, 16, -0.021906402243709287
1, 9, 13, 15, 0.021319974125073308
1, 9, 13, 17, -0.01720940415558074
1, 9, 14, 16, 0.003780487580844654
1, 9, 15, 17, -0.04677392209461764
1, 10, 11, 12, 0.020784964033567582
1, 10, 11, 14, 0.02608262016208065
1, 10, 11, 16, -0.010889135762743522
1, 10, 12, 13, 0.012490774115594608
1, 10, 12, 15, -0.007876431461139746
1, 10, 12, 17, -0.00917012907950361
1, 10, 13, 14, -0.018235627572533518
1, 10, 13, 16, -0.055431060392105644
1, 10, 14, 15, -0.01873309144514572
1, 10, 14, 17, 0.02433077734277786
1, 10, 15, 16, -0.015308824031256605
1, 10, 16, 17, -0.003688368960152204
1, 11, 12, 14, 0.019658814198349653
1, 11, 12, 16, -0.0075989608176277295
1, 11, 13, 15, -0.008700582662772441
1, 11, 13, 17, -0.020092976203971328
1, 11, 14, 16, -0.04805645900573859
1, 11, 15, 17, 0.009642196296697478
1, 12, 13, 14, 0.034045134717369856
1, 12, 13, 16, 0.02418548759093475
1, 12, 14, 15, -0.039799706064179666
1, 12, 14, 17, 0.010806177483840735
1, 12, 15, 16, -0.09028797318603625
1, 12, 16, 17, 0.02055315646559451
1, 13, 14, 16, -0.03898568073425815
1, 13, 15, 17, 0.0171135148927881
1, 14, 15, 16, -0.026668437308050345
1, 14, 16, 17, -0.010439262783416756
2, 3, 4, 5, 0.026040794188462807
2, 3, 4, 7, 0.01198948658836258
2, 3, 4, 9, -0.030413950597356264
2, 3, 4, 11, -0.017933799596963094
2, 3, 4, 13, -0.016112756311303666
2, 3, 4, 15, 0.004118177819040828
2, 3, 4, 17, -0.03991306478478586
2, 3, 5, 6, -0.005585292975065627
2, 3, 5, 8, 0.0436380501792801
2, 3, 5, 10, 0.056105001943946055
2, 3, 5, 12, -0.011389592778296983
2, 3, 5, 14, -0.022280459375894957
2, 3, 5, 16, -0.02751474819421898
2, 3, 6, 7, 0.037339288503567374
2, 3, 6, 9, 0.03802361724086329
2, 3, 6, 11, -0.04507928309664799
2, 3, 6, 13, 0.0017173088122269255
2, 3, 6, 15, -0.004489794452830731
2, 3, 6, 17, -0.018229779024634567
2, 3, 7, 8, 0.033403735391644505
2, 3, 7, 10, -0.06361352360082592
2, 3, 7, 12, -0.001007346661002839
2, 3, 7, 14, 0.04185668345215183
2, 3, 7, 16, 0.028213387316273587
2, 3, 8, 9, 0.005704093310692515
2, 3, 8, 11, -0.01362029559741475
2, 3, 8, 13, 0.028782097207586073
2, 3, 8, 15, 0.014287434120943987
2, 3, 8, 17, 0.003277890680604915
2, 3, 9, 10, 0.04964737835240791
2, 3, 9, 12, -0.0090757339564211
2, 3, 9, 14, -0.0011281687209977968
2, 3, 9, 16, -0.026046609852811004
2, 3, 10, 11, -0.01095931414716136
2, 3, 10, 13, 0.001374502297640442
2, 3, 10, 15, 0.018952009437958175
2, 3, 10, 17, -0.011790870521153454
2, 3, 11, 12, 0.007650618152968843
2, 3, 11, 14, -0.004885340763277016
2, 3, 11, 16, -0.025938515254714207
2, 3, 12, 13, -0.01867168010562482
2, 3, 12, 15, 0.011728164031351147
2, 3, 12, 17, -0.06211900344426851
2, 3, 13, 14, 0.007935469365437257
2, 3, 13, 16, 0.004210376040019786
2, 3, 14, 15, -0.002053524998562205
2, 3, 14, 17, 0.03372637814419838
2, 3, 15, 16, -0.027306515767655876
2, 3, 16, 17, -0.009788931375486198
2, 4, 5, 7, 0.010916313372184835
2, 4, 5, 9, -0.02114846197426368
2, 4, 5, 11, 0.0012981202327543818
2, 4, 5, 13, 0.006908048650899093
2, 4, 5, 15, -0.018952146908345634
2, 4, 5, 17, -0.011322313739484145
2, 4, 6, 8, 0.027964797573883274
2, 4, 6, 10, -0.006041040290418651
2, 4, 6, 12, -0.007395287172372097
2, 4, 6, 14, -0.008599372306535399
2, 4, 6, 16, -0.01740896345533188
2, 4, 7, 9, -0.006362219324584581
2, 4, 7, 11, -0.029398113016777763
2, 4, 7, 13, 0.03221945208825263
2, 4, 7, 15, -0.030614062922989446
2, 4, 7, 17, 0.004123838062659734
2, 4, 8, 10, -0.0029280658441123873
2, 4, 8, 12, 0.022740549303175314
2, 4, 8, 14, -0.022582873058395604
2, 4, 8, 16, -0.010482059218224924
2, 4, 9, 11, -0.04567222604486093
2, 4, 9, 13, 0.026432075702111424
2, 4, 9, 15, 0.015347624250458707
2, 4, 9, 17, -0.06289737905215469
2, 4, 10, 12, -0.007853261566597545
2, 4, 10, 14, 0.024315876071918225
2, 4, 10, 16, -0.025754253975948747
2, 4, 11, 13, -0.006566699165271149
2, 4, 11, 15, -0.04130202174138707
2, 4, 11, 17, 0.02182920750776146
2, 4, 12, 14, 0.00552722227091962
2, 4, 12, 16, 0.008164048363706426
2, 4, 13, 15, -0.007696364897836909
2, 4, 13, 17, 0.03800042068820851
2, 4, 14, 16, 0.013902310478603774
2, 4, 15, 17, 0.023590304101229996
2, 5, 6, 7, -0.027274207708664778
2, 5, 6, 9, -0.0046267263908269796
2, 5, 6, 11, 0.012032876178920503
2, 5, 6, 13, 0.012104943455049538
2, 5, 6, 15, -0.050131594229198384
2, 5, 6, 17, 0.024496841197587813
2, 5, 7, 8, 0.011916218039669392
2, 5, 7, 10, 0.011144353221319873
2, 5, 7, 12, 0.020811819294623665
2, 5, 7, 14, -0.023043915343999376
2, 5, 7, 16, -0.028675653430604724
2, 5, 8, 9, 0.016429091306700172
2, 5, 8, 11, 0.008749445909162885
2, 5, 8, 13, 0.013442975463273932
2, 5, 8, 15, -0.019899077105291547
2, 5, 8, 17, 0.022973221825002096
2, 5, 9, 10, -0.014058031000505756
2, 5, 9, 12, -0.0024074673709529844
2, 5, 9, 14, -0.03638347789021985
2, 5, 9, 16, 0.016508427007765402
2, 5, 10, 11, -0.032167922883984415
2, 5, 10, 13, -0.013687398405902934
2, 5, 10, 15, 0.07401943759742026
2, 5, 10, 17, 0.012946880283557956
2, 5, 11, 12, -0.04494445962005421
2, 5, 11, 14, 0.04677289912419401
2, 5, 11, 16, -0.029012927141743382
2, 5, 12, 13, 0.002884737854731685
2, 5, 12, 15, -0.014764419325117397
2, 5, 12, 17, -0.029744364745260495
2, 5, 13, 14, 0.010332758678439179
2, 5, 13, 16, 0.028425763400578157
2, 5, 14, 15, 0.014370573400047144
2, 5, 14, 17, 0.015508970300523534
2, 5, 15, 16, -0.035146328296761106
2, 5, 16, 17, -0.009698625752410487
2, 6, 7, 9, -0.013665192928937213
2, 6, 7, 11, -0.035282087695685235
2, 6, 7, 13, 0.020686619756673158
2, 6, 7, 15, 0.011122813951519454
2, 6, 7, 17, 0.022411582892459966
2, 6, 8, 10, -0.00874860037841938
2, 6, 8, 12, -0.018892460816788935
2, 6, 8, 14, -0.027229118538036355
2, 6, 8, 16, -0.02511866748260386
2, 6, 9, 11, -0.0069248230970099574
2, 6, 9, 13, 0.01576693423458386
2, 6, 9, 15, -0.00017472911031556724
2, 6, 9, 17, -0.039103528014850404
2, 6, 10, 12, -0.003096627828307533
2, 6, 10, 14, -0.0277248608354269
2, 6, 10, 16, -0.012978385661242074
2, 6, 11, 13, 0.04382393940739393
2, 6, 11, 15, 0.025312693051177237
2, 6, 11, 17, 0.0051930189516469025
2, 6, 12, 14, -0.0029728407843342985
2, 6, 12, 16, -0.006884834228032804
2, 6, 13, 15, 0.007004181580736972
2, 6, 13, 17, -0.0015672653476357572
2, 6, 14, 16, 0.017928275818213338
2, 6, 15, 17, 0.05897171723145044
2, 7, 8, 9, 0.03201178645439452
2, 7, 8, 11, 0.0029959204187647204
2, 7, 8, 13, -0.028301246859270515
2, 7, 8, 15, 0.0072989219498517145
2, 7, 8, 17, -0.013580392241171132
2, 7, 9, 10, -0.03718015145892989
2, 7, 9, 12, 0.008080670812692597
2, 7, 9, 14, 0.021304727322840642
2, 7, 9, 16, -0.005225870709315068
2, 7, 10, 11, 0.0145591083994798
2, 7, 10, 13, 0.028174487839783473
2, 7, 10, 15, -0.01222996287040867
2, 7, 10, 17, 0.05053611022547311
2, 7, 11, 12, 0.0037663364493930505
2, 7, 11, 14, -0.035526621971108396
2, 7, 11, 16, -0.029515414405765016
2, 7, 12, 13, 0.024267700868325748
2, 7, 12, 15, 0.012002219559483846
2, 7, 12, 17, 0.018978942387597317
2, 7, 13, 14, 0.015098033372126188
2, 7, 13, 16, -0.006655938973912389
2, 7, 14, 15, 0.011099584783610589
2, 7, 14, 17, -0.03033609342950195
2, 7, 15, 16, 0.041746454994533735
2, 7, 16, 17, 0.02076210461728759
2, 8, 9, 11, 0.026683082822326197
2, 8, 9, 13, -0.00043118542812962854
2, 8, 9, 15, 0.0449395006679154
2, 8, 9, 17, 0.029031525168070844
2, 8, 10, 12, -0.008362820816642804
2, 8, 10, 14, 0.014768361826770401
2, 8, 10, 16, 0.0038496171020003444
2, 8, 11, 13, -0.018372270152480424
2, 8, 11, 15, -0.02186448171380424
2, 8, 11, 17, 0.006966575562008938
2, 8, 12, 14, -0.0023625742767538886
2, 8, 12, 16, 0.0010400973016661166
2, 8, 13, 15, 0.0007257024000578452
2, 8, 13, 17, -0.02211266182537997
2, 8, 14, 16, 0.013064965068225147
2, 8, 15, 17, 0.007412803811188309
2, 9, 10, 11, -0.0031497217360564236
2, 9, 10, 13, -0.017299897469757474
2, 9, 10, 15, 0.015210127742650483
2, 9, 10, 17, 0.03679531639784209
2, 9, 11, 12, 0.006557420630163163
2, 9, 11, 14, -0.01411787611894833
2, 9, 11, 16, 0.002722584222352209
2, 9, 12, 13, 0.029962510360758397
2, 9, 12, 15, -0.03897452459491924
2, 9, 12, 17, 0.0531492205412242
2, 9, 13, 14, -0.020645094460880257
2, 9, 13, 16, 0.00914924001139662
2, 9, 14, 15, -0.023313363491858818
2, 9, 14, 17, -0.04174332890968737
2, 9, 15, 16, 0.022220101935173396
2, 9, 16, 17, -0.01810513323578318
2, 10, 11, 13, -0.005582261784544527
2, 10, 11, 15, -0.049643988704851205
2, 10, 11, 17, 0.02350327234942988
2, 10, 12, 14, -0.024094255321094337
2, 10, 12, 16, -0.043600509592550706
2, 10, 13, 15, -0.03237238038326315
2, 10, 13, 17, -0.011118779709388488
2, 10, 14, 16, 0.03484221497753909
2, 10, 15, 17, 0.023033547248608427
2, 11, 12, 13, 0.00027671173444864585
2, 11, 12, 15, -0.003418862766953869
2, 11, 12, 17, 0.006052192058338652
2, 11, 13, 14, 0.016457849831511898
2, 11, 13, 16, -0.016683427024296683
2, 11, 14, 15, 0.04809326431137719
2, 11, 14, 17, 0.02742773917956277
2, 11, 15, 16, -0.016483166832320883
2, 11, 16, 17, 0.034430635899705755
2, 12, 13, 15, -0.033743063706115704
2, 12, 13, 17, 0.005512530572353587
2, 12, 14, 16, 0.00842754434839202
2, 12, 15, 17, 0.03241068611879141
2, 13, 14, 15, 0.026174237904694603
2, 13, 14, 17, 0.005527295828510614
2, 13, 15, 16, -0.018163656297594342
2, 13, 16, 17, 0.018503226209259697
2, 14, 15, 17, 0.04735255755609806
2, 15, 16, 17, -0.01464836427914237
3, 4, 5, 6, 0.024303992987228226
3, 4, 5, 8, -0.03573256040439535
3, 4, 5, 10, -0.023571053253214853
3, 4, 5, 12, 0.0075192709670494065
3, 4, 5, 14, -0.024726703832678106
3, 4, 5, 16, 0.04585804179422245
3, 4, 6, 7, -0.03917787638660649
3, 4, 6, 9, 0.0037573876030809706
3, 4, 6, 11, -0.02611739314338233
3, 4, 6, 13, -0.039102656451718
3, 4, 6, 15, 0.03284975593944535
3, 4, 6, 17, 0.015474360789605455
3, 4, 7, 8, -0.013330426109166883
3, 4, 7, 10, 0.00795714438929338
3, 4, 7, 12, 0.020867470040577277
3, 4, 7, 14, -0.05324359571018455
3, 4, 7, 16, -0.03193314975450196
3, 4, 8, 9, 0.00836809323592586
3, 4, 8, 11, 0.02386505824466094
3, 4, 8, 13, 0.024815772348918866
3, 4, 8, 15, 0.00228502644156483
3, 4, 8, 17, -0.02691176793032772
3, 4, 9, 10, -0.016426842198117516
3, 4, 9, 12, -0.011383871538496659
3, 4, 9, 14, 0.012928221192119334
3, 4, 9, 16, -0.02488983056725016
3, 4, 10, 11, -0.021171992612705838
3, 4, 10, 13, -0.030459127824805112
3, 4, 10, 15, -0.01612736021721768
3, 4, 10, 17, -0.01668656668603905
3, 4, 11, 12, -0.008048015449278537
3, 4, 11, 14, 0.0434752621966731
3, 4, 11, 16, 0.03092083533880557
3, 4, 12, 13, -0.01760093693965005
3, 4, 12, 15, -0.02572542770016394
3, 4, 12, 17, 0.02279852483477572
3, 4, 13, 14, 0.005811972381753698
3, 4, 13, 16, 0.018771161631915802
3, 4, 14, 15, 0.028585276462105774
3, 4, 14, 17, 0.010227434458791922
3, 4, 15, 16, 0.014755480721559463
3, 4, 16, 17, 0.03874243615961801
3, 5, 6, 8, 0.052327660887762945
3, 5, 6, 10, 0.033946647557782726
3, 5, 6, 12, -0.04846050583798527
3, 5, 6, 14, -0.0010702503515820825
3, 5, 6, 16, 0.006300392231233377
3, 5, 7, 9, -0.020696544511466183
3, 5, 7, 11, -0.03377161479491589
3, 5, 7, 13, -0.010567092175391044
3, 5, 7, 15, 0.017118642237170526
3, 5, 7, 17, -0.01736882340583889
3, 5, 8, 10, -0.032847457073655856
3, 5, 8, 12, 0.01878715542283259
3, 5, 8, 14, 0.013625768413205603
3, 5, 8, 16, 0.0167039746963283
3, 5, 9, 11, -0.02837981900257035
3, 5, 9, 13, -0.0067770280857523645
3, 5, 9, 15, 0.008683927420335137
3, 5, 9, 17, -0.01324623964202867
3, 5, 10, 12, 0.008403317997403785
3, 5, 10, 14, -0.0522223717597284
3, 5, 10, 16, 0.013844678969751265
3, 5, 11, 13, -0.0014265147374659627
3, 5, 11, 15, 0.03197718628033729
3, 5, 11, 17, -0.009529021255950993
3, 5, 12, 14, 0.01118488654247949
3, 5, 12, 16, 0.03195418595707584
3, 5, 13, 15, 0.04052616641083605
3, 5, 13, 17, 0.023318722039129436
3, 5, 14, 16, 0.0598303032236933
3, 5, 15, 17, 0.011550561641729953
3, 6, 7, 8, 0.04099744787267697
3, 6, 7, 10, -0.018413469129192315
3, 6, 7, 12, 0.024539144152344334
3, 6, 7, 14, -0.0032434614704415893
3, 6, 7, 16, -0.011159575067517169
3, 6, 8, 9, -0.023479988180242342
3, 6, 8, 11, -0.033688532626921175
3, 6, 8, 13, 0.0150112068662714
3, 6, 8, 15, 0.003927930593415007
3, 6, 8, 17, 0.010499838680258583
3, 6, 9, 10, 0.01745355055841147
3, 6, 9, 12, -0.06643591029836707
3, 6, 9, 14, -0.014836781533292365
3, 6, 9, 16, 0.007579115182319821
3, 6, 10, 11, -0.041569339718255376
3, 6, 10, 13, -0.01424551768331421
3, 6, 10, 15, -0.05473270254650057
3, 6, 10, 17, -0.03048870144686538
3, 6, 11, 12, 0.023218151546943445
3, 6, 11, 14, 0.009973334737143812
3, 6, 11, 16, 0.022903827569986733
3, 6, 12, 13, 0.0039082869015796716
3, 6, 12, 15, 0.019107715183467034
3, 6, 12, 17, 0.026390569614437687
3, 6, 13, 14, -0.016422819147266374
3, 6, 13, 16, 0.001003789390662849
3, 6, 14, 15, 0.008194967041309684
3, 6, 14, 17, 0.032825935029322545
3, 6, 15, 16, -0.010413075226055033
3, 6, 16, 17, 0.045356340601658024
3, 7, 8, 10, -0.01266736587231171
3, 7, 8, 12, -0.012949338881794248
3, 7, 8, 14, 0.03270284585902302
3, 7, 8, 16, -0.004153042859060855
3, 7, 9, 11, 0.013380833482737038
3, 7, 9, 13, -0.007494302675570031
3, 7, 9, 15, 0.0017561588612874102
3, 7, 9, 17, -0.00205811488137521
3, 7, 10, 12, -0.03038657810843168
3, 7, 10, 14, -0.012722132500118844
3, 7, 10, 16, -0.009031537432735846
3, 7, 11, 13, 0.003740000149983348
3, 7, 11, 15, -0.03395210344299183
3, 7, 11, 17, 0.001976935033201163
3, 7, 12, 14, 0.01540459334505336
3, 7, 12, 16, -0.03231660132474002
3, 7, 13, 15, -0.021872208798869495
3, 7, 13, 17, -0.0033062349020495747
3, 7, 14, 16, 0.06431864106628866
3, 7, 15, 17, 0.006965018430373279
3, 8, 9, 10, 0.0014713927256368535
3, 8, 9, 12, -0.013136531756937485
3, 8, 9, 14, 0.03070630225510767
3, 8, 9, 16, -0.018076761605810624
3, 8, 10, 11, 0.061137160233915765
3, 8, 10, 13, -0.006958577537795336
3, 8, 10, 15, -0.011990686549248954
3, 8, 10, 17, -0.0073474365842914795
3, 8, 11, 12, -0.04793370971293271
3, 8, 11, 14, -0.021839693380954563
3, 8, 11, 16, 0.07111377493090677
3, 8, 12, 13, -0.034430551016053995
3, 8, 12, 15, 0.005931835456607448
3, 8, 12, 17, 0.008114926962567517
3, 8, 13, 14, 0.004216212849078433
3, 8, 13, 16, 0.019571686880162465
3, 8, 14, 15, -0.008527845162679652
3, 8, 14, 17, 0.042769766822485455
3, 8, 15, 16, -0.007933615748486778
3, 8, 16, 17, 0.037810419756151466
3, 9, 10, 12, -0.013354617604924691
3, 9, 10, 14, -0.039527417385290683
3, 9, 10, 16, 0.004901667467466502
3, 9, 11, 13, 0.008404046819584414
3, 9, 11, 15, 0.03407573680444613
3, 9, 11, 17, -0.010785450932580988
3, 9, 12, 14, 0.03788562566781669
3, 9, 12, 16, 0.01979862446826794
3, 9, 13, 15, 0.0005443762695237109
3, 9, 13, 17, -0.03002662016114738
3, 9, 14, 16, 0.00344303974387411
3, 9, 15, 17, 0.050102328587423604
3, 10, 11, 12, 0.0023653998172492806
3, 10, 11, 14, -0.017417063778891365
3, 10, 11, 16, 0.0290602242088118
3, 10, 12, 13, -0.013413451903593027
3, 10, 12, 15, -0.00927630813841933
3, 10, 12, 17, 0.0045037925867070444
3, 10, 13, 14, -0.034723947094887055
3, 10, 13, 16, -0.03819177324532216
3, 10, 14, 15, 0.013992350385373158
3, 10, 14, 17, -0.00254735731759494
3, 10, 15, 16, -0.014722527183212038
3, 10, 16, 17, -0.026584196472193112
3, 11, 12, 14, -0.04523249775387912
3, 11, 12, 16, -0.00046380286842797366
3, 11, 13, 15, 0.02853352930287404
3, 11, 13, 17, 0.009441301363587392
3, 11, 14, 16, -0.039622058713822614
3, 11, 15, 17, 0.023645113255770893
3, 12, 13, 14, -0.000787181768046541
3, 12, 13, 16, 0.04606232722678821
3, 12, 14, 15, -0.04019143523716249
3, 12, 14, 17, 0.004055681366540256
3, 12, 15, 16, -0.009295410135246897
3, 12, 16, 17, 0.033218393137606606
3, 13, 14, 16, -0.013825804323653509
3, 13, 15, 17, 0.059079437122385225
3, 14, 15, 16, 0.035149772968024906
3, 14, 16, 17, -0.01723408064968124
4, 5, 6, 7, 0.002614992129293277
4, 5, 6, 9, -0.029559567843903855
4, 5, 6, 11, 0.0013256605219074476
4, 5, 6, 13, -0.0004152540961026532
4, 5, 6, 15, 0.01984986744304718
4, 5, 6, 17, -0.00022368310957895162
4, 5, 7, 8, -0.03721970565985177
4, 5, 7, 10, 0.03665468009251235
4, 5, 7, 12, -0.006028869288636981
4, 5, 7, 14, -0.0043301216013616065
4, 5, 7, 16, 0.030727266402831115
4, 5, 8, 9, 0.035098285472581085
4, 5, 8, 11, -0.004719207900922519
4, 5, 8, 13, -0.010854425947526445
4, 5, 8, 15, -0.01027700708460711
4, 5, 8, 17, 0.030047399401385247
4, 5, 9, 10, 0.0431561909094452
4, 5, 9, 12, -0.025330279487164084
4, 5, 9, 14, -0.030356880250113513
4, 5, 9, 16, 0.012432437513256964
4, 5, 10, 11, -0.005504001777259828
4, 5, 10, 13, 0.032151241191932065
4, 5, 10, 15, 0.024382024695581258
4, 5, 10, 17, 0.015168241281241217
4, 5, 11, 12, -0.048953082987178466
4, 5, 11, 14, 0.010728440094122842
4, 5, 11, 16, -0.005032386887416256
4, 5, 12, 13, 0.0003821186043762559
4, 5, 12, 15, -0.00831937103512337
4, 5, 12, 17, -0.015283933205021433
4, 5, 13, 14, -0.01883556507532344
4, 5, 13, 16, 0.023348100191969885
4, 5, 14, 15, 0.023336870365399456
4, 5, 14, 17, 0.009312107049109487
4, 5, 15, 16, -0.02785776084957035
4, 5, 16, 17, -0.001951509325985878
4, 6, 7, 9, 0.015017715382940808
4, 6, 7, 11, -0.02924835471788634
4, 6, 7, 13, 0.010034543154939478
4, 6, 7, 15, 0.001032925241999585
4, 6, 7, 17, -0.015286375783550153
4, 6, 8, 10, 0.029494756799579667
4, 6, 8, 12, 0.049040225286057296
4, 6, 8, 14, -0.018260730346942675
4, 6, 8, 16, -0.009107016036384816
4, 6, 9, 11, -0.028069882833223057
4, 6, 9, 13, -0.006160412320837446
4, 6, 9, 15, 0.005854896258957398
4, 6, 9, 17, 0.013496761952976421
4, 6, 10, 12, 0.018721630785181038
4, 6, 10, 14, -0.01047468985451864
4, 6, 10, 16, 0.012246987346337017
4, 6, 11, 13, -0.059636600547219115
4, 6, 11, 15, 0.016400681742911326
4, 6, 11, 17, 0.020449688623388137
4, 6, 12, 14, -0.02088016184888952
4, 6, 12, 16, -0.029030401600549434
4, 6, 13, 15, 0.01601843191650803
4, 6, 13, 17, 0.008193774316914803
4, 6, 14, 16, -0.006433533803779738
4, 6, 15, 17, 0.03902873873070021
4, 7, 8, 9, 0.0058276881210647955
4, 7, 8, 11, -0.019201035529714142
4, 7, 8, 13, 0.017808109538917323
4, 7, 8, 15, 0.027020829845589796
4, 7, 8, 17, 0.016721850566805894
4, 7, 9, 10, -0.012620834993700803
4, 7, 9, 12, -0.034717545655523305
4, 7, 9, 14, -0.009512313879408344
4, 7, 9, 16, 0.01981282947256697
4, 7, 10, 11, -0.004397181224539437
4, 7, 10, 13, 0.011312019504854299
4, 7, 10, 15, 0.009829415631567208
4, 7, 10, 17, -0.018787614221353652
4, 7, 11, 12, 0.007540282249259971
4, 7, 11, 14, -0.009707371599242903
4, 7, 11, 16, 0.04345993290970251
4, 7, 12, 13, -0.02924072607683322
4, 7, 12, 15, 0.017166509150590512
4, 7, 12, 17, 0.0313927800422409
4, 7, 13, 14, 0.02033411659345507
4, 7, 13, 16, 0.012460372819318432
4, 7, 14, 15, 0.014797795922918145
4, 7, 14, 17, 0.008875241510346358
4, 7, 15, 16, -0.0039976507382706436
4, 7, 16, 17, -0.008915345957649997
4, 8, 9, 11, 0.023948255395680754
4, 8, 9, 13, -0.0025074771928666677
4, 8, 9, 15, 0.027823888318782176
4, 8, 9, 17, -0.00024369809939165486
4, 8, 10, 12, -0.016984863757077043
4, 8, 10, 14, -0.00969564475802703
4, 8, 10, 16, 0.012087996139575445
4, 8, 11, 13, 0.026590149295822266
4, 8, 11, 15, 0.0074931125087452565
4, 8, 11, 17, -0.003908638890311747
4, 8, 12, 14, 0.008107880384793277
4, 8, 12, 16, 0.0038691148318572813
4, 8, 13, 15, 0.0063010274820029235
4, 8, 13, 17, -0.006487313303829457
4, 8, 14, 16, 0.012936555429567486
4, 8, 15, 17, 0.0019497902480491236
4, 9, 10, 11, 0.018169680326077044
4, 9, 10, 13, 0.022993455843308596
4, 9, 10, 15, 0.018488303968942823
4, 9, 10, 17, 0.005446634426382343
4, 9, 11, 12, -0.026906350211976467
4, 9, 11, 14, -0.006499110189563428
4, 9, 11, 16, -0.024796984699811044
4, 9, 12, 13, 0.026384277496686943
4, 9, 12, 15, 0.04246896293822036
4, 9, 12, 17, -0.007265506396801514
4, 9, 13, 14, 0.0028013171077914175
4, 9, 13, 16, -0.01894914030661358
4, 9, 14, 15, -0.008108157526312556
4, 9, 14, 17, -0.004663036634546142
4, 9, 15, 16, 0.05306575768769779
4, 9, 16, 17, 0.01233529879963822
4, 10, 11, 13, 0.0333469023924071
4, 10, 11, 15, 0.03595216409824709
4, 10, 11, 17, -0.009112483089214099
4, 10, 12, 14, 0.048026273660430094
4, 10, 12, 16, 0.04241187645278996
4, 10, 13, 15, -0.01659646904141527
4, 10, 13, 17, 0.013656996034515187
4, 10, 14, 16, 0.0383220904559619
4, 10, 15, 17, 0.02280735511348752
4, 11, 12, 13, -0.0034855593447713925
4, 11, 12, 15, 0.04747677985812058
4, 11, 12, 17, 0.002467679746357312
4, 11, 13, 14, -0.040268287421671996
4, 11, 13, 16, 0.023437527353506637
4, 11, 14, 15, 0.010235690292686566
4, 11, 14, 17, 0.0072841335573420075
4, 11, 15, 16, -0.020456444962374074
4, 11, 16, 17, 0.0580471022515539
4, 12, 13, 15, -0.019361374289403467
4, 12, 13, 17, -0.03448542490760893
4, 12, 14, 16, 0.012595276464256028
4, 12, 15, 17, 0.0131622396485534
4, 13, 14, 15, 0.0015802616436881292
4, 13, 14, 17, 0.03760762495096452
4, 13, 15, 16, -0.014532044993918282
4, 13, 16, 17, 0.05845221967998279
4, 14, 15, 17, 0.0045741940761283816
4, 15, 16, 17, -0.025636968150745627
5, 6, 7, 8, 0.022923474911901106
5, 6, 7, 10, 0.04510090538729814
5, 6, 7, 12, 0.037361968519189694
5, 6, 7, 14, 0.02578539018281384
5, 6, 7, 16, -0.06302032860535954
5, 6, 8, 9, 0.027406202099505075
5, 6, 8, 11, 0.02943105216111979
5, 6, 8, 13, -0.03143123428661033
5, 6, 8, 15, -0.0287186592183392
5, 6, 8, 17, -0.048667844399310975
5, 6, 9, 10, 0.007791547909571091
5, 6, 9, 12, 0.03919573939300692
5, 6, 9, 14, 0.020019937981226418
5, 6, 9, 16, -0.03189760104761247
5, 6, 10, 11, 0.06738402510625538
5, 6, 10, 13, -0.023702172722068284
5, 6, 10, 15, 0.027952321780664008
5, 6, 10, 17, 0.0007904526114151172
5, 6, 11, 12, 0.02601033587571816
5, 6, 11, 14, -0.0007592308061797571
5, 6, 11, 16, 0.0023555056453691547
5, 6, 12, 13, -0.027476836595818892
5, 6, 12, 15, -0.019246621730314536
5, 6, 12, 17, 0.013010379090606866
5, 6, 13, 14, -0.02768237744710093
5, 6, 13, 16, 0.031640764758497246
5, 6, 14, 15, 0.02102687607952924
5, 6, 14, 17, -0.046226459775778876
5, 6, 15, 16, -0.010997252867125403
5, 6, 16, 17, -0.027676499698302746
5, 7, 8, 10, 0.027114387690506624
5, 7, 8, 12, -0.0024733329949527673
5, 7, 8, 14, -0.014601640938218011
5, 7, 8, 16, 0.04024317304070128
5, 7, 9, 11, 0.026309561952090398
5, 7, 9, 13, -0.0043179241909642885
5, 7, 9, 15, 0.00737673488742969
5, 7, 9, 17, 0.049271207610482703
5, 7, 10, 12, -0.006755137383211291
5, 7, 10, 14, 0.013399009744411938
5, 7, 10, 16, -0.023973926577709043
5, 7, 11, 13, 0.03302649309983662
5, 7, 11, 15, 0.002539172115277616
5, 7, 11, 17, -0.03363679230468258
5, 7, 12, 14, -0.010744757023601434
5, 7, 12, 16, -0.05058597131480003
5, 7, 13, 15, -0.024233751392270703
5, 7, 13, 17, -0.033125806939542285
5, 7, 14, 16, 0.02351140062087218
5, 7, 15, 17, -0.01718593049375767
5, 8, 9, 10, 0.018735942037284653
5, 8, 9, 12, 0.0015709297797566939
5, 8, 9, 14, -0.02914391497970455
5, 8, 9, 16, -0.020694724691820758
5, 8, 10, 11, -0.010606149647099302
5, 8, 10, 13, -0.013876555892704619
5, 8, 10, 15, -0.03576063354058348
5, 8, 10, 17, 0.006299923574751694
5, 8, 11, 12, -0.021259757591549355
5, 8, 11, 14, 0.01097554041778129
5, 8, 11, 16, -0.019211499668424815
5, 8, 12, 13, -0.004538789981935025
5, 8, 12, 15, 0.03193881473127805
5, 8, 12, 17, -0.013465327729733178
5, 8, 13, 14, 0.03056002714567677
5, 8, 13, 16, 0.047333513974504034
5, 8, 14, 15, 0.017583941819236053
5, 8, 14, 17, -0.01976510785041372
5, 8, 15, 16, 0.04999319173884942
5, 8, 16, 17, -0.0020545806457420886
5, 9, 10, 12, 0.03671075672256739
5, 9, 10, 14, 0.008462195782318101
5, 9, 10, 16, -0.013794949415542067
5, 9, 11, 13, 0.009637110056528848
5, 9, 11, 15, 0.023517535069141796
5, 9, 11, 17, 0.02390669644680945
5, 9, 12, 14, 0.02398325731573405
5, 9, 12, 16, -0.005544700729510418
5, 9, 13, 15, 0.006034253244306346
5, 9, 13, 17, 0.059145708668883246
5, 9, 14, 16, 0.027486301194758304
5, 9, 15, 17, -0.007940642182764392
5, 10, 11, 12, -0.007001586717924208
5, 10, 11, 14, -0.016780715801564903
5, 10, 11, 16, -0.011354240022427778
5, 10, 12, 13, -0.032371843890099575
5, 10, 12, 15, 0.022843115492543423
5, 10, 12, 17, -0.03456938781791167
5, 10, 13, 14, 0.008267543011397718
5, 10, 13, 16, 0.012160799542891471
5, 10, 14, 15, -0.010472897306522075
5, 10, 14, 17, -0.010760797993464995
5, 10, 15, 16, 0.033541700423018427
5, 10, 16, 17, 0.00015711335329313432
5, 11, 12, 14, 0.007124176064196855
5, 11, 12, 16, -0.011295731028144568
5, 11, 13, 15, 0.024919740245994648
5, 11, 13, 17, -0.01656436638489747
5, 11, 14, 16, -0.003478818000530155
5, 11, 15, 17, -0.025292862243889287
5, 12, 13, 14, -0.03082015081715117
5, 12, 13, 16, 0.028531066750938527
5, 12, 14, 15, -0.0019238998475201894
5, 12, 14, 17, 0.054221044623458385
5, 12, 15, 16, 0.005279452264717942
5, 12, 16, 17, 0.021149558413975502
5, 13, 14, 16, 0.025309292243416215
5, 13, 15, 17, -0.005768747187077283
5, 14, 15, 16, 0.012989885734360189
5, 14, 16, 17, 0.004757607320178422
6, 7, 8, 9, 0.007999117385367072
6, 7, 8, 11, -0.005313658343487332
6, 7, 8, 13, -0.0006617999868772485
6, 7, 8, 15, 0.0017925524475558756
6, 7, 8, 17, 0.017831550413670183
6, 7, 9, 10, -0.010955033498924883
6, 7, 9, 12, -0.0038453464674232554
6, 7, 9, 14, -0.007487850712622418
6, 7, 9, 16, 0.057815394552354626
6, 7, 10, 11, 0.018750939805584736
6, 7, 10, 13, -0.024934704019305417
6, 7, 10, 15, -0.004230968767423501
6, 7, 10, 17, -0.0278162950790031
6, 7, 11, 12, -0.022070840322014732
6, 7, 11, 14, 0.01244262888282618
6, 7, 11, 16, -0.001716698628266531
6, 7, 12, 13, 0.03893752691364817
6, 7, 12, 15, 0.009513864330540717
6, 7, 12, 17, 0.01027162275537653
6, 7, 13, 14, -0.03047694152914066
6, 7, 13, 16, 0.013283199664119455
6, 7, 14, 15, -0.016941469145446125
6, 7, 14, 17, -0.04178511591764667
6, 7, 15, 16, 9.479898344757584e-5
6, 7, 16, 17, -0.006259102170555202
6, 8, 9, 11, 0.04655436269932484
6, 8, 9, 13, -0.005245542409587194
6, 8, 9, 15, 0.007872710082764594
6, 8, 9, 17, -0.022133057434401124
6, 8, 10, 12, 0.015617367865940111
6, 8, 10, 14, 0.012280554198064253
6, 8, 10, 16, -0.02335453487369724
6, 8, 11, 13, -0.05206408218693435
6, 8, 11, 15, -0.0009209860569663126
6, 8, 11, 17, -0.016244769337404808
6, 8, 12, 14, 0.01840385943660892
6, 8, 12, 16, -0.010186011162851574
6, 8, 13, 15, -0.01589803024788992
6, 8, 13, 17, 0.006184381147915842
6, 8, 14, 16, 0.008713612144960586
6, 8, 15, 17, -0.04190337067681502
6, 9, 10, 11, 0.03800918384922657
6, 9, 10, 13, -0.0134650373304913
6, 9, 10, 15, 0.0004375718764224071
6, 9, 10, 17, -0.07850069276295456
6, 9, 11, 12, -0.014232213219952522
6, 9, 11, 14, 0.037099901577663255
6, 9, 11, 16, 0.0003098119752640847
6, 9, 12, 13, 0.011867915360747919
6, 9, 12, 15, 0.044630372351211686
6, 9, 12, 17, -0.029885071229645524
6, 9, 13, 14, 0.01739057527086236
6, 9, 13, 16, -0.004213619567532487
6, 9, 14, 15, 0.014856426899811159
6, 9, 14, 17, -0.0218631187839135
6, 9, 15, 16, -0.001724678430592522
6, 9, 16, 17, -0.030423599982890598
6, 10, 11, 13, -0.03412876598132197
6, 10, 11, 15, 0.002703547222815486
6, 10, 11, 17, 0.025263751710666353
6, 10, 12, 14, -0.041136957820054935
6, 10, 12, 16, -0.006335930077346722
6, 10, 13, 15, -0.021634768563156253
6, 10, 13, 17, 0.018534120043000375
6, 10, 14, 16, -6.812703880119587e-5
6, 10, 15, 17, -0.012504014652184843
6, 11, 12, 13, -0.015538810635885943
6, 11, 12, 15, -0.019786811517243225
6, 11, 12, 17, -0.011670066625724628
6, 11, 13, 14, 0.01094450462596101
6, 11, 13, 16, 0.009501349758946596
6, 11, 14, 15, -0.0008026798111213023
6, 11, 14, 17, 0.005736899965169114
6, 11, 15, 16, -0.03219291774957875
6, 11, 16, 17, -0.026604042121800307
6, 12, 13, 15, -0.03573429998637505
6, 12, 13, 17, 0.010706447679620505
6, 12, 14, 16, -0.007419022554379644
6, 12, 15, 17, 0.04783452690132786
6, 13, 14, 15, -0.040015479567234585
6, 13, 14, 17, -0.002805874507456851
6, 13, 15, 16, -0.016228355532028473
6, 13, 16, 17, -0.01464808858108491
6, 14, 15, 17, 0.012726747218869912
6, 15, 16, 17, 0.026317280053723073
7, 8, 9, 10, 0.023904910589989344
7, 8, 9, 12, 0.026296778913725987
7, 8, 9, 14, 0.00833983108640885
7, 8, 9, 16, -0.0014248818983191404
7, 8, 10, 11, 0.005081042743222051
7, 8, 10, 13, 0.013207861170412213
7, 8, 10, 15, 0.03663095978179365
7, 8, 10, 17, 0.003776950410470622
7, 8, 11, 12, -0.014604352169405569
7, 8, 11, 14, -0.0041497032460076745
7, 8, 11, 16, -0.05721886798393586
7, 8, 12, 13, 0.014117035659789277
7, 8, 12, 15, 0.00943707410593267
7, 8, 12, 17, 0.03324186149886368
7, 8, 13, 14, -0.050503780196253414
7, 8, 13, 16, -0.018155265736420578
7, 8, 14, 15, 0.016586017463223524
7, 8, 14, 17, -0.013899959129929572
7, 8, 15, 16, 0.056400342628900056
7, 8, 16, 17, -0.00609638104080719
7, 9, 10, 12, -0.00904029362022834
7, 9, 10, 14, -0.016161946473270548
7, 9, 10, 16, 0.010875488199554983
7, 9, 11, 13, -0.026693866098592825
7, 9, 11, 15, -0.03962686254620687
7, 9, 11, 17, 0.006876704461852769
7, 9, 12, 14, 0.0010062431442164025
7, 9, 12, 16, -0.011178936069244342
7, 9, 13, 15, 0.01649917238856696
7, 9, 13, 17, -0.0412840935563096
7, 9, 14, 16, -0.00753407016120538
7, 9, 15, 17, -0.014628829310005545
7, 10, 11, 12, -0.012344682693570003
7, 10, 11, 14, -0.023680450553655426
7, 10, 11, 16, 0.026791079221480784
7, 10, 12, 13, 0.0357271913645134
7, 10, 12, 15, 0.0009944065056109192
7, 10, 12, 17, 0.043366554070823654
7, 10, 13, 14, -0.011031695903141351
7, 10, 13, 16, 0.01008711406188801
7, 10, 14, 15, -0.0045918549842101815
7, 10, 14, 17, -0.002838713317991808
7, 10, 15, 16, 0.014556239049897099
7, 10, 16, 17, 0.030065212198863742
7, 11, 12, 14, 0.0243495973849865
7, 11, 12, 16, 0.0014139900874634433
7, 11, 13, 15, 0.040386086017215515
7, 11, 13, 17, -0.015279311236552209
7, 11, 14, 16, 0.004239737575684647
7, 11, 15, 17, 0.03072851295508502
7, 12, 13, 14, 0.006983789852010054
7, 12, 13, 16, 0.029422858762318285
7, 12, 14, 15, 0.018391002134954045
7, 12, 14, 17, -0.005033732957673915
7, 12, 15, 16, -0.026560786018274128
7, 12, 16, 17, 0.011532753316737823
7, 13, 14, 16, -0.002893882249291802
7, 13, 15, 17, -0.06576676685508115
7, 14, 15, 16, 0.018856736661767567
7, 14, 16, 17, 0.009318325958434173
8, 9, 10, 11, -0.007063438279954105
8, 9, 10, 13, 0.004255603530238496
8, 9, 10, 15, -0.024709670046607207
8, 9, 10, 17, 0.025756204099531162
8, 9, 11, 12, 0.022382402830853732
8, 9, 11, 14, -0.015215219162885842
8, 9, 11, 16, 0.026929513242480444
8, 9, 12, 13, 0.016872732331458282
8, 9, 12, 15, 0.018181428725765943
8, 9, 12, 17, 0.029922777132215438
8, 9, 13, 14, -0.03577119912049373
8, 9, 13, 16, -0.03906468866997295
8, 9, 14, 15, 0.004487269208516017
8, 9, 14, 17, -0.03402431573527627
8, 9, 15, 16, 0.0010401839228807587
8, 9, 16, 17, 0.03528214948409105
8, 10, 11, 13, 0.025054003929507105
8, 10, 11, 15, 0.008506883638552483
8, 10, 11, 17, -0.014264116381758502
8, 10, 12, 14, -0.018292572081595595
8, 10, 12, 16, 0.013722009447015567
8, 10, 13, 15, -0.01338401548004067
8, 10, 13, 17, 0.06546288152843342
8, 10, 14, 16, -0.03399088385138634
8, 10, 15, 17, 0.018284137402415686
8, 11, 12, 13, -0.01764053376249599
8, 11, 12, 15, 0.05287132711013175
8, 11, 12, 17, -0.03184480222640055
8, 11, 13, 14, 0.02979180407624926
8, 11, 13, 16, -0.011488085008157052
8, 11, 14, 15, -0.045201721762985876
8, 11, 14, 17, -0.010461054684724464
8, 11, 15, 16, 0.009585918945510872
8, 11, 16, 17, -0.03491729791825415
8, 12, 13, 15, 0.02523425083868035
8, 12, 13, 17, -0.03386760786332794
8, 12, 14, 16, -0.00676213538758723
8, 12, 15, 17, -0.04039451499837058
8, 13, 14, 15, 0.013176721349992182
8, 13, 14, 17, -0.009006110986069621
8, 13, 15, 16, -0.0340265179252619
8, 13, 16, 17, -0.000747487434891622
8, 14, 15, 17, -0.02419605170935402
8, 15, 16, 17, 0.0414507393933395
9, 10, 11, 12, 0.02955816623293235
9, 10, 11, 14, 0.02224790202531358
9, 10, 11, 16, -0.01909025793508623
9, 10, 12, 13, 0.015346765817814757
9, 10, 12, 15, -0.04700485826306241
9, 10, 12, 17, 0.016439755011567844
9, 10, 13, 14, 0.010053130555800985
9, 10, 13, 16, 0.010276305699851114
9, 10, 14, 15, -0.012355201319783614
9, 10, 14, 17, 0.020969096887162326
9, 10, 15, 16, -0.02797893670906318
9, 10, 16, 17, 0.010237108028324145
9, 11, 12, 14, -0.015182518970787763
9, 11, 12, 16, -0.049780753521040666
9, 11, 13, 15, -0.006202718401849629
9, 11, 13, 17, 0.0036029906857681484
9, 11, 14, 16, 0.006245413588820139
9, 11, 15, 17, 0.022610907926756244
9, 12, 13, 14, -0.00021385080909416154
9, 12, 13, 16, 0.006431723492510601
9, 12, 14, 15, -0.027059030706557095
9, 12, 14, 17, -0.024860300121600485
9, 12, 15, 16, 0.01072624109461656
9, 12, 16, 17, 0.012640863658296614
9, 13, 14, 16, -0.03381693693127032
9, 13, 15, 17, -0.038422385124063554
9, 14, 15, 16, 0.02878384598838273
9, 14, 16, 17, 0.01587683032309348
10, 11, 12, 13, 0.02939136536542568
10, 11, 12, 15, -0.01333646358168402
10, 11, 12, 17, -0.015787354354932243
10, 11, 13, 14, 0.03893285969997183
10, 11, 13, 16, 0.012780282159453583
10, 11, 14, 15, -0.02075701768448417
10, 11, 14, 17, 0.037347110892939864
10, 11, 15, 16, 0.02873309789431069
10, 11, 16, 17, -0.014252468326344078
10, 12, 13, 15, 0.020638953923582382
10, 12, 13, 17, -0.0006009518947498099
10, 12, 14, 16, -0.00871536940728095
10, 12, 15, 17, 0.023115624447424585
10, 13, 14, 15, 0.027298493071039147
10, 13, 14, 17, 0.01901830710793851
10, 13, 15, 16, -0.043316049205040875
10, 13, 16, 17, -0.0003322088859811726
10, 14, 15, 17, -0.040667792610561485
10, 15, 16, 17, 0.049093357817282926
11, 12, 13, 14, 0.0014346550195399855
11, 12, 13, 16, 0.00012948231361694642
11, 12, 14, 15, 0.012529483179531219
11, 12, 14, 17, -0.016139231611932627
11, 12, 15, 16, -0.013330745649889316
11, 12, 16, 17, 0.00021209112266157897
11, 13, 14, 16, 0.020441398242496554
11, 13, 15, 17, 0.02935548952800018
11, 14, 15, 16, 0.014995809265134288
11, 14, 16, 17, -0.00646525476838997
12, 13, 14, 15, -0.007473591119439346
12, 13, 14, 17, -0.015764458571595745
12, 13, 15, 16, 0.006637882243473062
12, 13, 16, 17, -0.01460342172295261
12, 14, 15, 17, -0.02734982826189441
12, 15, 16, 17, 0.037394420063167136
13, 14, 15, 16, -0.014010049300219995
13, 14, 16, 17, 0.016594281482416335
14, 15, 16, 17, 0.004648631112310249
0, 1, 2, 4, 0.0018442971787442802
0, 1, 2, 6, -0.04313081655640651
0, 1, 2, 8, -0.03400713485797167
0, 1, 2, 10, -0.009995375385597983
0, 1, 2, 12, 0.01606698322761916
0, 1, 2, 14, 0.030958309662480234
0, 1, 2, 16, -0.04810359122536117
0, 1, 3, 5, -0.005966444506047153
0, 1, 3, 7, -0.013334073571856182
0, 1, 3, 9, 0.048673753177535285
0, 1, 3, 11, -0.055220820231543837
0, 1, 3, 13, -0.018936476477565883
0, 1, 3, 15, 0.021563713426112747
0, 1, 3, 17, 0.019808070013794848
0, 1, 4, 6, 0.056022659357598995
0, 1, 4, 8, -0.003775625264948267
0, 1, 4, 10, 0.020006735284232968
0, 1, 4, 12, -0.0034353207111598853
0, 1, 4, 14, -0.011277806987455188
0, 1, 4, 16, 0.004346034318428894
0, 1, 5, 7, -0.04498880005542457
0, 1, 5, 9, -0.0018859894941733303
0, 1, 5, 11, -0.014265244356113592
0, 1, 5, 13, -0.01989222638167578
0, 1, 5, 15, -0.011147019210740749
0, 1, 5, 17, -0.04553645569828862
0, 1, 6, 8, 0.03406859367232298
0, 1, 6, 10, 0.029252173671638095
0, 1, 6, 12, -0.030784023303603168
0, 1, 6, 14, 0.058645838242761025
0, 1, 6, 16, -0.02967942949297712
0, 1, 7, 9, -0.011470127538282873
0, 1, 7, 11, -0.010764949158581729
0, 1, 7, 13, 0.02519489938772759
0, 1, 7, 15, 0.023072482888665084
0, 1, 7, 17, 0.001149087269253801
0, 1, 8, 10, -0.02379204627263802
0, 1, 8, 12, -0.04442011996251649
0, 1, 8, 14, 0.036168914465996446
0, 1, 8, 16, 0.022008224337488246
0, 1, 9, 11, 0.0026313413409055444
0, 1, 9, 13, -0.0009202238729787449
0, 1, 9, 15, -0.000723798352582853
0, 1, 9, 17, 0.03420606436020081
0, 1, 10, 12, 0.006227971533098137
0, 1, 10, 14, 0.00012744646787959054
0, 1, 10, 16, -0.006285543531585405
0, 1, 11, 13, 0.019445972648234187
0, 1, 11, 15, -0.022761737351398255
0, 1, 11, 17, 0.02813759208388359
0, 1, 12, 14, -0.07125806289823769
0, 1, 12, 16, -0.05448374680310313
0, 1, 13, 15, -0.013595647757508952
0, 1, 13, 17, 0.04333862279030439
0, 1, 14, 16, 0.003704322610569294
0, 1, 15, 17, 0.002781280880442442
0, 2, 3, 4, -0.003005041947742964
0, 2, 3, 6, -0.012123112984212906
0, 2, 3, 8, -0.039932622398633835
0, 2, 3, 10, -0.01676275207730932
0, 2, 3, 12, 0.03647828989250183
0, 2, 3, 14, -0.04111246217144935
0, 2, 3, 16, 0.02196263645409369
0, 2, 4, 5, -0.04323859722204559
0, 2, 4, 7, 0.03026182601771281
0, 2, 4, 9, -0.01254823199568156
0, 2, 4, 11, 0.05526388229440209
0, 2, 4, 13, 0.010210664858187758
0, 2, 4, 15, -0.027795784337479753
0, 2, 4, 17, 0.007379774486844239
0, 2, 5, 6, 0.01933864196232863
0, 2, 5, 8, -0.030594038328829336
0, 2, 5, 10, -0.002652192535054682
0, 2, 5, 12, -0.0056677830752210655
0, 2, 5, 14, -0.004501197098006703
0, 2, 5, 16, 0.027509272768820883
0, 2, 6, 7, 0.015079944222599362
0, 2, 6, 9, -0.0004410246837168994
0, 2, 6, 11, -0.013780734580428581
0, 2, 6, 13, -0.02889351700424753
0, 2, 6, 15, -0.006597931541422158
0, 2, 6, 17, 0.005390835204398618
0, 2, 7, 8, 0.010160075157361292
0, 2, 7, 10, -0.04270862788489819
0, 2, 7, 12, -0.012681845073934632
0, 2, 7, 14, 0.0096715099001834
0, 2, 7, 16, -0.03291636438420617
0, 2, 8, 9, 0.028514116558756665
0, 2, 8, 11, -0.002874553779123424
0, 2, 8, 13, -0.02726619609292855
0, 2, 8, 15, 0.029937084318387534
0, 2, 8, 17, -0.034462311169064896
0, 2, 9, 10, 0.007370211534808301
0, 2, 9, 12, 0.02710025645466688
0, 2, 9, 14, 0.02584775828715456
0, 2, 9, 16, 0.0062577410815332635
0, 2, 10, 11, -0.022054692346502505
0, 2, 10, 13, 0.05044262808763046
0, 2, 10, 15, -3.002768201522844e-5
0, 2, 10, 17, -0.02565245134372277
0, 2, 11, 12, 0.031065850392410773
0, 2, 11, 14, -0.006324861383022465
0, 2, 11, 16, -0.009712038599808855
0, 2, 12, 13, 0.0049187046572137395
0, 2, 12, 15, 0.027685090526821974
0, 2, 12, 17, 0.001452067104591561
0, 2, 13, 14, 0.053630622031091035
0, 2, 13, 16, -0.002717605683455694
0, 2, 14, 15, -0.019760984935883467
0, 2, 14, 17, -0.0114070379116306
0, 2, 15, 16, 0.03547511228714256
0, 2, 16, 17, 0.009568787203616733
0, 3, 4, 6, -0.04514034109675734
0, 3, 4, 8, -0.004959297981250157
0, 3, 4, 10, -0.017487033456313073
0, 3, 4, 12, -0.05936489567143818
0, 3, 4, 14, -0.007329468585543608
0, 3, 4, 16, 0.007181364332384286
0, 3, 5, 7, -0.005434494197137864
0, 3, 5, 9, 0.0024000158787561713
0, 3, 5, 11, -0.03310792457171729
0, 3, 5, 13, 0.017907769937383963
0, 3, 5, 15, 0.012130580977761787
0, 3, 5, 17, 0.05913071088039736
0, 3, 6, 8, -0.06536784263633084
0, 3, 6, 10, -0.05820194971722486
0, 3, 6, 12, -0.0378578106953979
0, 3, 6, 14, -0.008305242431822046
0, 3, 6, 16, -0.011133293070663467
0, 3, 7, 9, -0.006377991866672135
0, 3, 7, 11, 0.04266909035445922
0, 3, 7, 13, -0.012990962045498714
0, 3, 7, 15, 0.02353733770011149
0, 3, 7, 17, 0.021311709576810656
0, 3, 8, 10, -0.006878961663329814
0, 3, 8, 12, 0.006593584103075262
0, 3, 8, 14, 0.044955042987985486
0, 3, 8, 16, 0.0036863134774538734
0, 3, 9, 11, -0.021072609019667714
0, 3, 9, 13, -0.0048195711984122275
0, 3, 9, 15, 0.06178262065636071
0, 3, 9, 17, 0.02816322944776899
0, 3, 10, 12, 0.040625638344554765
0, 3, 10, 14, 0.025356196071980492
0, 3, 10, 16, 0.008642952185616068
0, 3, 11, 13, 0.005185202604739642
0, 3, 11, 15, -0.007895150909708782
0, 3, 11, 17, -0.03574392065027728
0, 3, 12, 14, 0.00608023517581069
0, 3, 12, 16, -0.006282191230739175
0, 3, 13, 15, 0.002374179565001464
0, 3, 13, 17, -0.0469043944410745
0, 3, 14, 16, -0.035239056099971036
0, 3, 15, 17, -0.025665343098607178
0, 4, 5, 6, 0.00684165116240662
0, 4, 5, 8, 0.01587793686190898
0, 4, 5, 10, 0.006852464001692073
0, 4, 5, 12, 0.01565028288213061
0, 4, 5, 14, -0.0023946548566510283
0, 4, 5, 16, -0.016996569021874193
0, 4, 6, 7, -0.03662027220652436
0, 4, 6, 9, 0.00805061988214169
0, 4, 6, 11, 0.016594529835480713
0, 4, 6, 13, -0.04348189118945164
0, 4, 6, 15, 0.0035768132905315514
0, 4, 6, 17, 0.013325066465913582
0, 4, 7, 8, 0.017985717800957406
0, 4, 7, 10, -0.029240627859719193
0, 4, 7, 12, -0.015149595217755487
0, 4, 7, 14, 0.03162228063935046
0, 4, 7, 16, -0.04526555577241535
0, 4, 8, 9, -0.028896197113877718
0, 4, 8, 11, 0.026269429800568914
0, 4, 8, 13, -0.02846173205452158
0, 4, 8, 15, 0.010664145510551247
0, 4, 8, 17, -0.013321748676054861
0, 4, 9, 10, 0.011511318928841222
0, 4, 9, 12, 0.009731167365234359
0, 4, 9, 14, 0.0200357912134092
0, 4, 9, 16, -0.023711072945109286
0, 4, 10, 11, -0.02468300545343147
0, 4, 10, 13, -0.004348582738825985
0, 4, 10, 15, -0.008241633390134853
0, 4, 10, 17, 0.002055922982189289
0, 4, 11, 12, 0.009933928667769206
0, 4, 11, 14, 0.018057826149623604
0, 4, 11, 16, 0.03339785570219788
0, 4, 12, 13, -0.011738818481534343
0, 4, 12, 15, -0.008925307725847936
0, 4, 12, 17, -0.018124762541942334
0, 4, 13, 14, 0.013463788619892501
0, 4, 13, 16, 0.01954889904893191
0, 4, 14, 15, 0.0493749476096397
0, 4, 14, 17, 0.004434665408718569
0, 4, 15, 16, -0.03861533141592173
0, 4, 16, 17, 0.015328049677300965
0, 5, 6, 8, -0.01950561225484699
0, 5, 6, 10, 0.007951869993289073
0, 5, 6, 12, 0.0023006436622827857
0, 5, 6, 14, 0.03033312132135188
0, 5, 6, 16, -0.005439574224148977
0, 5, 7, 9, 0.009535651145948369
0, 5, 7, 11, 0.010294561762673333
0, 5, 7, 13, 0.013985120576003804
0, 5, 7, 15, 0.008563149613418263
0, 5, 7, 17, 0.00514731858955493
0, 5, 8, 10, -0.012357928052024042
0, 5, 8, 12, 0.001192798658478317
0, 5, 8, 14, 0.06167568380038107
0, 5, 8, 16, 0.029132285072271613
0, 5, 9, 11, 0.03230005071329997
0, 5, 9, 13, 0.00472904925248614
0, 5, 9, 15, -0.014731882299141484
0, 5, 9, 17, -0.006307075350291436
0, 5, 10, 12, 0.01632409659565728
0, 5, 10, 14, 0.02409665946323464
0, 5, 10, 16, -0.0076233242595243845
0, 5, 11, 13, 0.03209419946027914
0, 5, 11, 15, -0.019933120059754596
0, 5, 11, 17, 0.002245487407704409
0, 5, 12, 14, 0.03724010734691071
0, 5, 12, 16, 0.0025302209888201583
0, 5, 13, 15, -0.021975408609379816
0, 5, 13, 17, -0.005337882567835061
0, 5, 14, 16, 0.009758627557528654
0, 5, 15, 17, -0.005005086849492113
0, 6, 7, 8, 0.0023157029882305215
0, 6, 7, 10, 0.030766435322500223
0, 6, 7, 12, 0.02994245174786098
0, 6, 7, 14, 0.014458097865852216
0, 6, 7, 16, 0.01585157127201787
0, 6, 8, 9, -0.011572190196510472
0, 6, 8, 11, -0.06996110448286336
0, 6, 8, 13, 0.03138507070326445
0, 6, 8, 15, -0.025570721871925623
0, 6, 8, 17, -0.021985817035716466
0, 6, 9, 10, 0.04216044111062725
0, 6, 9, 12, 0.04983488221828504
0, 6, 9, 14, -0.06843159235127841
0, 6, 9, 16, 0.03648415953401826
0, 6, 10, 11, 0.0203276567205235
0, 6, 10, 13, 0.028634154669075717
0, 6, 10, 15, 0.0090174523136059
0, 6, 10, 17, -0.00032189844811743236
0, 6, 11, 12, -0.058704553319411545
0, 6, 11, 14, 0.008836384755470099
0, 6, 11, 16, -0.02021416290001309
0, 6, 12, 13, 0.06189786722235119
0, 6, 12, 15, 0.03646905997033167
0, 6, 12, 17, 0.010691184016573572
0, 6, 13, 14, -0.03580880636952027
0, 6, 13, 16, -0.0488687321955717
0, 6, 14, 15, 0.005513588635983157
0, 6, 14, 17, -0.012951987197373895
0, 6, 15, 16, 0.009692781197631622
0, 6, 16, 17, 0.0057481403625272145
0, 7, 8, 10, 0.01365189032805442
0, 7, 8, 12, 0.02522322721874131
0, 7, 8, 14, 0.0031257589745000737
0, 7, 8, 16, 0.011275358181292761
0, 7, 9, 11, -0.03996688606026088
0, 7, 9, 13, -0.004548093653027782
0, 7, 9, 15, -0.00664665358836474
0, 7, 9, 17, -0.0216708514887788
0, 7, 10, 12, -0.004862299925097369
0, 7, 10, 14, 0.012775681776724267
0, 7, 10, 16, 0.019786041693056842
0, 7, 11, 13, 0.016919216583629854
0, 7, 11, 15, -0.02694158103921085
0, 7, 11, 17, -0.026499956506130903
0, 7, 12, 14, -0.02158618631035125
0, 7, 12, 16, -0.010425679419091997
0, 7, 13, 15, 0.030508085113912457
0, 7, 13, 17, 0.006778961618484599
0, 7, 14, 16, -0.0034210581967339827
0, 7, 15, 17, -0.04208757195701766
0, 8, 9, 10, -0.03697673115603954
0, 8, 9, 12, -0.0251810742310522
0, 8, 9, 14, 0.004645511716575893
0, 8, 9, 16, 0.023312847163076283
0, 8, 10, 11, -0.03001043532307998
0, 8, 10, 13, -0.014011995655544417
0, 8, 10, 15, -0.02040063909955261
0, 8, 10, 17, -0.028677149116116716
0, 8, 11, 12, 0.0023409066930363057
0, 8, 11, 14, -0.02490266045830663
0, 8, 11, 16, -0.026719304510134337
0, 8, 12, 13, 0.0003855741166825954
0, 8, 12, 15, 0.04548323052887777
0, 8, 12, 17, -0.0019511417998619074
0, 8, 13, 14, -0.0033311543551014554
0, 8, 13, 16, 0.0401990768522519
0, 8, 14, 15, 0.009376626209350584
0, 8, 14, 17, -0.030696607801177667
0, 8, 15, 16, -0.03322289868117491
0, 8, 16, 17, 0.05355416670354666
0, 9, 10, 12, 0.008689811981005527
0, 9, 10, 14, -0.01892962479350325
0, 9, 10, 16, 0.007986319950042332
0, 9, 11, 13, -0.0013413228044006304
0, 9, 11, 15, -0.007282495343433742
0, 9, 11, 17, 0.03826362986977843
0, 9, 12, 14, 0.0013177764304420924
0, 9, 12, 16, 0.01649302461463863
0, 9, 13, 15, 0.02948053152029907
0, 9, 13, 17, -0.04871657801314201
0, 9, 14, 16, 0.0028477459047856575
0, 9, 15, 17, -0.001313600406346074
0, 10, 11, 12, 0.05724098584371403
0, 10, 11, 14, 0.007026137440368734
0, 10, 11, 16, 0.03943647375833301
0, 10, 12, 13, -0.008459449879703011
0, 10, 12, 15, -0.007749023579245116
0, 10, 12, 17, -0.04006737247612233
0, 10, 13, 14, 0.0008906725284021977
0, 10, 13, 16, -0.03332985367697837
0, 10, 14, 15, 0.016199932092775707
0, 10, 14, 17, 0.005713424134731179
0, 10, 15, 16, -0.022177801704677032
0, 10, 16, 17, 0.0009539394202152986
0, 11, 12, 14, -0.005339801757681306
0, 11, 12, 16, -0.025270427842464947
0, 11, 13, 15, -0.047809331552359544
0, 11, 13, 17, 0.024935724451741192
0, 11, 14, 16, 0.023661424971431526
0, 11, 15, 17, 0.04613612600620636
0, 12, 13, 14, 0.02332456550051581
0, 12, 13, 16, -0.06078779801453682
0, 12, 14, 15, -0.017633412654364668
0, 12, 14, 17, 0.047170044176224044
0, 12, 15, 16, -0.030086477589573685
0, 12, 16, 17, 0.003774305638517827
0, 13, 14, 16, -0.011673732840173564
0, 13, 15, 17, -0.0015873426481157356
0, 14, 15, 16, 0.04605481086530979
0, 14, 16, 17, -0.033942546002721834
1, 2, 3, 5, 0.03796087127015431
1, 2, 3, 7, 0.00029586110656221404
1, 2, 3, 9, 0.011157518200355295
1, 2, 3, 11, -0.045222343047319126
1, 2, 3, 13, 0.020186748734332752
1, 2, 3, 15, -0.0115584294973316
1, 2, 3, 17, -0.002169029164991416
1, 2, 4, 6, -0.027298915415071415
1, 2, 4, 8, -0.028187319949965695
1, 2, 4, 10, -0.02467095893030341
1, 2, 4, 12, -0.03501709142970839
1, 2, 4, 14, -0.01970040777072929
1, 2, 4, 16, 0.012568829747063134
1, 2, 5, 7, 0.004957928507349865
1, 2, 5, 9, 0.015482927367980872
1, 2, 5, 11, 0.002146481819968589
1, 2, 5, 13, 0.019500380968093912
1, 2, 5, 15, -0.025225956454911443
1, 2, 5, 17, 0.012048488632508427
1, 2, 6, 8, -0.03505250899369568
1, 2, 6, 10, -0.01202275065572273
1, 2, 6, 12, -0.019807763798639133
1, 2, 6, 14, -0.020220112382795617
1, 2, 6, 16, -0.008042641342111877
1, 2, 7, 9, -0.016858133709407745
1, 2, 7, 11, -0.008612764173095156
1, 2, 7, 13, 0.00392726874372613
1, 2, 7, 15, 0.021153096908968813
1, 2, 7, 17, -0.010466301902621732
1, 2, 8, 10, -0.03486947590424373
1, 2, 8, 12, -0.02759442336516567
1, 2, 8, 14, 0.02606625999079037
1, 2, 8, 16, 0.00798587087132461
1, 2, 9, 11, -0.02066716757137147
1, 2, 9, 13, -0.025722864864953735
1, 2, 9, 15, -0.012590979130881232
1, 2, 9, 17, 0.00209527299400381
1, 2, 10, 12, 0.021506087118923312
1, 2, 10, 14, 0.043901422168319874
1, 2, 10, 16, 0.004960611718616012
1, 2, 11, 13, -0.03126818807333062
1, 2, 11, 15, -0.06910210927689225
1, 2, 11, 17, -0.005467357003058518
1, 2, 12, 14, -0.007257131619150507
1, 2, 12, 16, 0.013457078260701664
1, 2, 13, 15, 0.014226030875490762
1, 2, 13, 17, -0.04930467850654607
1, 2, 14, 16, -0.03028310452202969
1, 2, 15, 17, -0.026154138163329614
1, 3, 4, 5, 0.03896190158616945
1, 3, 4, 7, 0.019466113654018218
1, 3, 4, 9, -0.05425590145389273
1, 3, 4, 11, -0.021756099917992933
1, 3, 4, 13, -0.0005849306163728438
1, 3, 4, 15, 0.003439921988329962
1, 3, 4, 17, -0.0022657588464229266
1, 3, 5, 6, 0.012296705239154201
1, 3, 5, 8, -0.012329825897905199
1, 3, 5, 10, -0.01419592606738026
1, 3, 5, 12, -0.0011002413294887443
1, 3, 5, 14, 0.020349330597691912
1, 3, 5, 16, 0.009965452791156725
1, 3, 6, 7, -0.016521037748110312
1, 3, 6, 9, -0.03663383464272178
1, 3, 6, 11, -0.056829823510318275
1, 3, 6, 13, 0.006442704559822787
1, 3, 6, 15, -0.011641244743241552
1, 3, 6, 17, -0.03377215978393069
1, 3, 7, 8, 0.029213911121704426
1, 3, 7, 10, 0.009591952139049818
1, 3, 7, 12, 0.0027699346796102517
1, 3, 7, 14, 0.041710532034585385
1, 3, 7, 16, -0.010427240099449802
1, 3, 8, 9, -0.005274158708642934
1, 3, 8, 11, 0.012252315118698082
1, 3, 8, 13, -0.012209285938651242
1, 3, 8, 15, -0.008864671336213185
1, 3, 8, 17, -0.050317954685245664
1, 3, 9, 10, 0.008604521348018406
1, 3, 9, 12, 0.014856024508249674
1, 3, 9, 14, -0.030709689145233043
1, 3, 9, 16, -0.01100346958560306
1, 3, 10, 11, 0.0029367225472903906
1, 3, 10, 13, 0.007267610595707807
1, 3, 10, 15, -0.011322724241502678
1, 3, 10, 17, -0.0073175320412380215
1, 3, 11, 12, 0.055189240442687006
1, 3, 11, 14, 0.00979027510741564
1, 3, 11, 16, 0.023012618783774294
1, 3, 12, 13, 0.029915532042457203
1, 3, 12, 15, -0.016756811116530382
1, 3, 12, 17, -0.04443519804411011
1, 3, 13, 14, 0.012814570841524384
1, 3, 13, 16, 0.030868716250298127
1, 3, 14, 15, -0.022554139689821243
1, 3, 14, 17, 0.01820578672093666
1, 3, 15, 16, 0.03749345557182875
1, 3, 16, 17, 0.0015845184729170317
1, 4, 5, 7, 0.04050764889620267
1, 4, 5, 9, -0.01024626726037716
1, 4, 5, 11, -0.005664437020646624
1, 4, 5, 13, 0.016135613983213254
1, 4, 5, 15, 0.00035395321067057707
1, 4, 5, 17, -0.0034815624378879903
1, 4, 6, 8, 0.0009112256505280036
1, 4, 6, 10, 0.03419725434189366
1, 4, 6, 12, -0.008822556502593566
1, 4, 6, 14, -0.0022817716364808105
1, 4, 6, 16, 0.011750302401185905
1, 4, 7, 9, 0.0032689182080039617
1, 4, 7, 11, -0.02682315284639608
1, 4, 7, 13, -0.02280001498020528
1, 4, 7, 15, 0.028635548449089825
1, 4, 7, 17, -0.0061251774779742885
1, 4, 8, 10, 0.008563602736958349
1, 4, 8, 12, 0.004341189181177086
1, 4, 8, 14, -0.02487578160407002
1, 4, 8, 16, -0.03700530979978421
1, 4, 9, 11, 0.030565568529189
1, 4, 9, 13, -0.0018646171124430855
1, 4, 9, 15, 0.004631186411788539
1, 4, 9, 17, -0.01698345207030539
1, 4, 10, 12, -0.018342328224615217
1, 4, 10, 14, 0.009704708369396717
1, 4, 10, 16, -0.01485506622040069
1, 4, 11, 13, 0.04608872184697532
1, 4, 11, 15, 0.014576690220687343
1, 4, 11, 17, 0.044044761710849215
1, 4, 12, 14, 0.03470988199968424
1, 4, 12, 16, 0.022143240265565533
1, 4, 13, 15, 0.03926721245514247
1, 4, 13, 17, -0.03701134437055001
1, 4, 14, 16, 0.004500340855718241
1, 4, 15, 17, 0.03837409152356818
1, 5, 6, 7, 0.014145977336512315
1, 5, 6, 9, -0.023455875892963707
1, 5, 6, 11, -0.03199272451755154
1, 5, 6, 13, -0.016218846484646086
1, 5, 6, 15, -0.02125340693201151
1, 5, 6, 17, 0.0033465679807278426
1, 5, 7, 8, 0.026082792289797825
1, 5, 7, 10, -0.030847566852329682
1, 5, 7, 12, -0.030138841013953293
1, 5, 7, 14, -0.0011385333214162633
1, 5, 7, 16, 0.0015413603616469792
1, 5, 8, 9, 0.021300767096615734
1, 5, 8, 11, 0.008982455649770167
1, 5, 8, 13, 0.018383052982527105
1, 5, 8, 15, 0.0725814327441379
1, 5, 8, 17, -0.03193333627394197
1, 5, 9, 10, -0.0048509685648921155
1, 5, 9, 12, 0.01636834439536051
1, 5, 9, 14, 0.039611932775129116
1, 5, 9, 16, -0.03213130265576778
1, 5, 10, 11, 0.03350051494085712
1, 5, 10, 13, -0.0485809040266804
1, 5, 10, 15, 0.043146452446946225
1, 5, 10, 17, -0.02942363877068359
1, 5, 11, 12, -0.020360596347621655
1, 5, 11, 14, -0.008254946399582429
1, 5, 11, 16, 0.01879730776399951
1, 5, 12, 13, 0.06332285905095424
1, 5, 12, 15, -0.011924029997946655
1, 5, 12, 17, -0.00763025344835376
1, 5, 13, 14, 0.012549872751918009
1, 5, 13, 16, -0.011863078072243146
1, 5, 14, 15, -0.019513157076546044
1, 5, 14, 17, 0.006293854419396373
1, 5, 15, 16, -0.01035219981352608
1, 5, 16, 17, 0.002638587123529537
1, 6, 7, 9, 0.01469162872883635
1, 6, 7, 11, -0.07306524109040423
1, 6, 7, 13, 0.02033433813463335
1, 6, 7, 15, -0.014934053421712369
1, 6, 7, 17, -0.016536577324629494
1, 6, 8, 10, 0.06178668517131232
1, 6, 8, 12, -0.009094242833428945
1, 6, 8, 14, -0.010302812235077329
1, 6, 8, 16, 0.06160338572180009
1, 6, 9, 11, 0.07831131787879275
1, 6, 9, 13, 0.0004613305060305382
1, 6, 9, 15, 0.008779168008787122
1, 6, 9, 17, 0.0027374626429165546
1, 6, 10, 12, -0.00031886747763799087
1, 6, 10, 14, -0.04048405725137075
1, 6, 10, 16, 0.017643684237845427
1, 6, 11, 13, 0.0309616811869659
1, 6, 11, 15, 0.00047177884507383953
1, 6, 11, 17, 0.003713562056925159
1, 6, 12, 14, -0.024006924697113272
1, 6, 12, 16, -0.02723363792457397
1, 6, 13, 15, 0.0032706428823446342
1, 6, 13, 17, 0.03112592981921673
1, 6, 14, 16, -0.027161103086627836
1, 6, 15, 17, 0.004819132706736748
1, 7, 8, 9, -0.012230121940763877
1, 7, 8, 11, -0.003160747119547318
1, 7, 8, 13, 0.002206747026640852
1, 7, 8, 15, 0.0067770862679757005
1, 7, 8, 17, -0.04303107862634946
1, 7, 9, 10, 0.02847100721496291
1, 7, 9, 12, 0.003655595679497813
1, 7, 9, 14, 0.017408370871242928
1, 7, 9, 16, 0.006511392859889069
1, 7, 10, 11, 0.018537328830080864
1, 7, 10, 13, 0.028017317782598864
1, 7, 10, 15, 0.025888190036618224
1, 7, 10, 17, 0.006306814911449246
1, 7, 11, 12, -0.006162101445401933
1, 7, 11, 14, 0.017560729665059328
1, 7, 11, 16, -0.06466699053988288
1, 7, 12, 13, -0.029704910467812082
1, 7, 12, 15, 0.008645932447813299
1, 7, 12, 17, 0.0048762335463176714
1, 7, 13, 14, 0.04757831560212369
1, 7, 13, 16, -0.030783084892792408
1, 7, 14, 15, -0.0361970828051263
1, 7, 14, 17, 0.016755014014543664
1, 7, 15, 16, -0.01343723152955739
1, 7, 16, 17, -0.020326705390759165
1, 8, 9, 11, -0.025727955605846797
1, 8, 9, 13, 0.03182954425477796
1, 8, 9, 15, 0.01776724376318287
1, 8, 9, 17, 0.012345069519459684
1, 8, 10, 12, 0.01230923600572906
1, 8, 10, 14, -0.009585720426780544
1, 8, 10, 16, -0.007627539422391583
1, 8, 11, 13, 0.00500858682662646
1, 8, 11, 15, 0.04202159515036518
1, 8, 11, 17, 0.0008850459083094048
1, 8, 12, 14, 0.014856965211495307
1, 8, 12, 16, -0.0061762551423956554
1, 8, 13, 15, -0.02350754479199321
1, 8, 13, 17, 0.04214587044320271
1, 8, 14, 16, -0.009733609947146735
1, 8, 15, 17, 0.020208142967507652
1, 9, 10, 11, 0.024564621010334298
1, 9, 10, 13, -0.0048262537171979555
1, 9, 10, 15, -0.02160566733726974
1, 9, 10, 17, -0.010350281532952324
1, 9, 11, 12, 0.001482096305656831
1, 9, 11, 14, -0.007117921110371036
1, 9, 11, 16, 0.01767503812634804
1, 9, 12, 13, -0.008489910079008622
1, 9, 12, 15, -0.004616352739046849
1, 9, 12, 17, -0.0009937961381077311
1, 9, 13, 14, -0.0018982691940451918
1, 9, 13, 16, -0.03313978959196446
1, 9, 14, 15, -0.008164093463626149
1, 9, 14, 17, 0.029294910418545473
1, 9, 15, 16, 0.013271396436891767
1, 9, 16, 17, -0.012184879990461363
1, 10, 11, 13, -0.007771161604051489
1, 10, 11, 15, 0.007733176345649873
1, 10, 11, 17, -0.03952525305549401
1, 10, 12, 14, 0.001453757068399335
1, 10, 12, 16, -0.03376858678709475
1, 10, 13, 15, -0.0016952772817212247
1, 10, 13, 17, -0.016060912777007778
1, 10, 14, 16, -0.013827486303384241
1, 10, 15, 17, 0.013423378042467682
1, 11, 12, 13, -0.009011316244107545
1, 11, 12, 15, -0.02412051803417097
1, 11, 12, 17, -0.01910041109827792
1, 11, 13, 14, -0.011496284193205744
1, 11, 13, 16, 0.009340158678460882
1, 11, 14, 15, -0.05371747713974768
1, 11, 14, 17, -0.02849998370586353
1, 11, 15, 16, 0.005215734922201978
1, 11, 16, 17, 0.03254817355927612
1, 12, 13, 15, -0.04802718734743127
1, 12, 13, 17, 0.017851296995060315
1, 12, 14, 16, -0.004472287547262118
1, 12, 15, 17, 0.010565518462098002
1, 13, 14, 15, 0.00048579282350816837
1, 13, 14, 17, -0.01991014950039586
1, 13, 15, 16, -0.013633679215763235
1, 13, 16, 17, 0.011055835340957111
1, 14, 15, 17, -0.013515964189749109
1, 15, 16, 17, 0.01881694030755508
2, 3, 4, 6, 0.00451563012482195
2, 3, 4, 8, 0.02788583729063965
2, 3, 4, 10, 0.024135470498390772
2, 3, 4, 12, -0.002351354087126568
2, 3, 4, 14, -0.017187491714914398
2, 3, 4, 16, -0.01620127273443903
2, 3, 5, 7, 0.037460670047073055
2, 3, 5, 9, 0.05138436375555462
2, 3, 5, 11, -0.016057541391246006
2, 3, 5, 13, -0.009945276817589022
2, 3, 5, 15, 0.017007696190537124
2, 3, 5, 17, 0.04418405605731038
2, 3, 6, 8, 0.03007723990877567
2, 3, 6, 10, 0.0031834984130855604
2, 3, 6, 12, -0.012616977018060109
2, 3, 6, 14, 0.015410629521327802
2, 3, 6, 16, 0.0008143572360050088
2, 3, 7, 9, -0.03911757444936337
2, 3, 7, 11, 0.0558269211158787
2, 3, 7, 13, 0.007039514206759563
2, 3, 7, 15, 0.008563975866591014
2, 3, 7, 17, -0.00958829775478742
2, 3, 8, 10, -0.006065258531108892
2, 3, 8, 12, 0.006310294742331141
2, 3, 8, 14, 0.016476701191143726
2, 3, 8, 16, -0.0009190680842740466
2, 3, 9, 11, -0.02357625992507466
2, 3, 9, 13, -0.01710616966382018
2, 3, 9, 15, -0.05170170155334983
2, 3, 9, 17, 0.025696076363532404
2, 3, 10, 12, 0.002377531127762816
2, 3, 10, 14, -0.0100320774252116
2, 3, 10, 16, -0.009096854820846259
2, 3, 11, 13, -0.030503776383388782
2, 3, 11, 15, 0.013573304249957339
2, 3, 11, 17, -0.059675161203495246
2, 3, 12, 14, -0.025860060053040382
2, 3, 12, 16, -0.004504345853570815
2, 3, 13, 15, 0.022690840265552285
2, 3, 13, 17, -0.009619986529075425
2, 3, 14, 16, -0.012547485102482523
2, 3, 15, 17, 0.033604340740383265
2, 4, 5, 6, -0.006813238470579357
2, 4, 5, 8, -0.007320611446899842
2, 4, 5, 10, -0.014980615426555098
2, 4, 5, 12, 0.04105770776664319
2, 4, 5, 14, -0.04777693768602294
2, 4, 5, 16, -0.008336675129704041
2, 4, 6, 7, 0.011823431130901096
2, 4, 6, 9, 0.02109706940987693
2, 4, 6, 11, 0.015686482346185828
2, 4, 6, 13, 0.02146459400541319
2, 4, 6, 15, -0.05150193402754333
2, 4, 6, 17, 0.02596054750419148
2, 4, 7, 8, 0.013251060789080305
2, 4, 7, 10, -0.040114312521544015
2, 4, 7, 12, -0.029947568392571535
2, 4, 7, 14, 0.009605036964767196
2, 4, 7, 16, -0.010309315160813204
2, 4, 8, 9, 0.00042227809757775344
2, 4, 8, 11, 0.033261025910300494
2, 4, 8, 13, -0.01019969339572825
2, 4, 8, 15, 0.04087845935298306
2, 4, 8, 17, 0.011019081025367762
2, 4, 9, 10, 0.022894896672109033
2, 4, 9, 12, -0.01941011092203763
2, 4, 9, 14, -0.033141729671932726
2, 4, 9, 16, 0.03450993364514498
2, 4, 10, 11, -0.0015000560849511152
2, 4, 10, 13, -0.031355898312061974
2, 4, 10, 15, -0.007448408600464593
2, 4, 10, 17, 0.036576590093380955
2, 4, 11, 12, -0.0002697596497305403
2, 4, 11, 14, 0.01555855519666525
2, 4, 11, 16, 0.0047317347848577366
2, 4, 12, 13, 0.04277385296602656
2, 4, 12, 15, 0.006157174529568523
2, 4, 12, 17, -0.008920652471758075
2, 4, 13, 14, -0.031685442167596486
2, 4, 13, 16, -0.02824041988005326
2, 4, 14, 15, -0.006664930065734847
2, 4, 14, 17, -0.009910164528478723
2, 4, 15, 16, 0.018784588916256038
2, 4, 16, 17, 0.009120680478458692
2, 5, 6, 8, 0.019826543237699376
2, 5, 6, 10, 0.010907114552386356
2, 5, 6, 12, -0.03682890301883406
2, 5, 6, 14, -0.01742062083223702
2, 5, 6, 16, -0.0099201967270314
2, 5, 7, 9, -0.0018873010770149015
2, 5, 7, 11, -0.04228583707130273
2, 5, 7, 13, -0.005610518586162384
2, 5, 7, 15, -0.024659061645976733
2, 5, 7, 17, 0.02573914983123795
2, 5, 8, 10, -0.007918873746075321
2, 5, 8, 12, -0.010697634308623485
2, 5, 8, 14, 0.06673097000854107
2, 5, 8, 16, -0.015139643423496515
2, 5, 9, 11, -0.0120661735466676
2, 5, 9, 13, 0.007611180169072691
2, 5, 9, 15, 0.008961745496085055
2, 5, 9, 17, 0.00587070296544747
2, 5, 10, 12, -0.04986383016781635
2, 5, 10, 14, -0.061824944398304646
2, 5, 10, 16, 0.02393065677763738
2, 5, 11, 13, 0.020016604287297374
2, 5, 11, 15, 0.012962509630899375
2, 5, 11, 17, -0.01775631844089943
2, 5, 12, 14, 0.001768899258900703
2, 5, 12, 16, 0.011348137748809186
2, 5, 13, 15, -0.07057743913301705
2, 5, 13, 17, 0.006224533387609998
2, 5, 14, 16, -0.018188844413559817
2, 5, 15, 17, 0.021509411879832782
2, 6, 7, 8, 0.013193399532350974
2, 6, 7, 10, -0.0384505684182865
2, 6, 7, 12, -0.01215097666435103
2, 6, 7, 14, -0.012837772922918326
2, 6, 7, 16, -0.03445872403700211
2, 6, 8, 9, -0.00195895618124378
2, 6, 8, 11, 0.05649607086285777
2, 6, 8, 13, -0.03493205161782915
2, 6, 8, 15, -0.025192858099074546
2, 6, 8, 17, -0.030563596674469118
2, 6, 9, 10, 0.018735125057783974
2, 6, 9, 12, -0.0015243485271351444
2, 6, 9, 14, -0.015815231359255957
2, 6, 9, 16, -0.03509486468826395
2, 6, 10, 11, 0.00010871975634716879
2, 6, 10, 13, 0.02953582005319897
2, 6, 10, 15, -0.0014857754313928847
2, 6, 10, 17, -0.01220213402149578
2, 6, 11, 12, 0.011476507307690073
2, 6, 11, 14, 0.01548852214345797
2, 6, 11, 16, -0.025313648272576768
2, 6, 12, 13, -0.005954073728686836
2, 6, 12, 15, 0.035645952207943275
2, 6, 12, 17, 0.010531223147889965
2, 6, 13, 14, -0.01992757461009345
2, 6, 13, 16, -0.03787708253566166
2, 6, 14, 15, 0.050511723288117455
2, 6, 14, 17, -0.031209044438630984
2, 6, 15, 16, -0.008096198106345355
2, 6, 16, 17, -0.015252908092216577
2, 7, 8, 10, 0.003596071471970364
2, 7, 8, 12, -0.015566774402801476
2, 7, 8, 14, -0.017490503451022
2, 7, 8, 16, 0.01900053041565632
2, 7, 9, 11, 0.00911048468395957
2, 7, 9, 13, -0.00014280469367750453
2, 7, 9, 15, 0.007018273896675559
2, 7, 9, 17, -0.0006064983485439308
2, 7, 10, 12, 0.016567796602266354
2, 7, 10, 14, -0.030446220068093974
2, 7, 10, 16, -0.006853365801112191
2, 7, 11, 13, 0.022422804495349738
2, 7, 11, 15, 0.04447349789138872
2, 7, 11, 17, 0.03236880452851504
2, 7, 12, 14, 0.0205988166266578
2, 7, 12, 16, -0.0346908044493817
2, 7, 13, 15, 0.030537793635254076
2, 7, 13, 17, 0.032087414395831126
2, 7, 14, 16, 0.010395674874108089
2, 7, 15, 17, 0.0016085535476366545
2, 8, 9, 10, -0.003684692500678204
2, 8, 9, 12, 0.02474669031188746
2, 8, 9, 14, -0.009165287838992228
2, 8, 9, 16, -0.0017977173488383713
2, 8, 10, 11, -0.01645768824348905
2, 8, 10, 13, -0.05104897672129086
2, 8, 10, 15, -0.05967507782398873
2, 8, 10, 17, 0.03418278222563499
2, 8, 11, 12, 0.04824479952277815
2, 8, 11, 14, 0.03740705210419873
2, 8, 11, 16, 0.0019030785519659355
2, 8, 12, 13, 0.05406344255791859
2, 8, 12, 15, -0.03985079467021245
2, 8, 12, 17, -0.03463425507137711
2, 8, 13, 14, 0.04215059269894272
2, 8, 13, 16, 0.011661917251277172
2, 8, 14, 15, 0.08070351232514171
2, 8, 14, 17, 0.03459168218054793
2, 8, 15, 16, 0.007233800159209854
2, 8, 16, 17, 0.016346253866558566
2, 9, 10, 12, 0.05185815884835215
2, 9, 10, 14, -0.011945465129488929
2, 9, 10, 16, 0.020135174171022965
2, 9, 11, 13, 0.026851028464350935
2, 9, 11, 15, 0.005275304644088055
2, 9, 11, 17, -0.0005947859578098667
2, 9, 12, 14, -0.049943403531573574
2, 9, 12, 16, -0.008547627275010244
2, 9, 13, 15, -0.03274586941610487
2, 9, 13, 17, -0.00264771084558177
2, 9, 14, 16, 0.010520554521730561
2, 9, 15, 17, 0.013522529637104857
2, 10, 11, 12, -0.010087800161742424
2, 10, 11, 14, 0.002308134342152495
2, 10, 11, 16, 0.057489694659066296
2, 10, 12, 13, -0.02819654977860903
2, 10, 12, 15, -0.015121357782167123
2, 10, 12, 17, -0.013725091420781602
2, 10, 13, 14, 0.03907823552726679
2, 10, 13, 16, -0.007206574919669178
2, 10, 14, 15, -0.04463076914600803
2, 10, 14, 17, 0.0067661024044549335
2, 10, 15, 16, 0.030430647542112266
2, 10, 16, 17, 0.042499892486930556
2, 11, 12, 14, -0.035027174478272236
2, 11, 12, 16, -0.06211953897166819
2, 11, 13, 15, -0.018218320701354946
2, 11, 13, 17, 0.005193625590612316
2, 11, 14, 16, -0.012861678715399859
2, 11, 15, 17, 0.023007222001327637
2, 12, 13, 14, 0.03565301750031693
2, 12, 13, 16, -0.0056402040207763
2, 12, 14, 15, 0.012449898776777319
2, 12, 14, 17, 0.03360601004998055
2, 12, 15, 16, 0.0075816463587664515
2, 12, 16, 17, 0.03457748302139738
2, 13, 14, 16, 0.01463251769495479
2, 13, 15, 17, 0.014626777114979618
2, 14, 15, 16, 0.005939284858573521
2, 14, 16, 17, 0.030331954356285863
3, 4, 5, 7, 0.029239922319834435
3, 4, 5, 9, -0.06181632220561333
3, 4, 5, 11, 0.02091992994156281
3, 4, 5, 13, -0.013603768060434998
3, 4, 5, 15, 0.0458342834480853
3, 4, 5, 17, 0.017338471468400028
3, 4, 6, 8, 0.021713632710602438
3, 4, 6, 10, -0.036840030005196964
3, 4, 6, 12, -0.01180253521862651
3, 4, 6, 14, 0.008721292411876578
3, 4, 6, 16, 0.0030593083791571767
3, 4, 7, 9, 0.016676247267926735
3, 4, 7, 11, -0.03795215393320529
3, 4, 7, 13, 0.012362213928240353
3, 4, 7, 15, -0.028515166960868716
3, 4, 7, 17, 0.02560211304336418
3, 4, 8, 10, -0.005764492491093033
3, 4, 8, 12, 0.09340092290980258
3, 4, 8, 14, 0.008503269991100449
3, 4, 8, 16, -0.024859678724719444
3, 4, 9, 11, -0.01264620113616686
3, 4, 9, 13, 0.037597502164792344
3, 4, 9, 15, -0.02660196722654404
3, 4, 9, 17, -0.008629009932105594
3, 4, 10, 12, 0.042283283105836504
3, 4, 10, 14, -0.048044396309581267
3, 4, 10, 16, 0.018498750023044443
3, 4, 11, 13, -0.008901835755785905
3, 4, 11, 15, 0.0019452718746432894
3, 4, 11, 17, 0.00973701296655989
3, 4, 12, 14, 0.0003808681166487142
3, 4, 12, 16, -0.004257487327524477
3, 4, 13, 15, 0.009973925565943181
3, 4, 13, 17, 0.01838397548113254
3, 4, 14, 16, 0.02793427060314729
3, 4, 15, 17, -0.028608557837772792
3, 5, 6, 7, 0.047413022970274
3, 5, 6, 9, -0.012992960531773488
3, 5, 6, 11, -0.004588750053047671
3, 5, 6, 13, 0.0195610172372534
3, 5, 6, 15, -0.009702952951354704
3, 5, 6, 17, -0.004694545841946684
3, 5, 7, 8, 0.01744331863010225
3, 5, 7, 10, -0.021077532482436143
3, 5, 7, 12, -0.01693700332968786
3, 5, 7, 14, -0.018893548026768035
3, 5, 7, 16, 0.022739299843561666
3, 5, 8, 9, -0.013533929332701061
3, 5, 8, 11, 0.015299315542895462
3, 5, 8, 13, 0.07446842786803895
3, 5, 8, 15, -0.006006066576478667
3, 5, 8, 17, -0.006384126361030046
3, 5, 9, 10, 0.02473353816331634
3, 5, 9, 12, 0.03652383652420042
3, 5, 9, 14, -0.0026713007179142824
3, 5, 9, 16, 0.04251629701171864
3, 5, 10, 11, 0.019763531344495176
3, 5, 10, 13, -0.005588905727514444
3, 5, 10, 15, 0.016169475519314535
3, 5, 10, 17, 0.026977388230490285
3, 5, 11, 12, -0.005697964797543328
3, 5, 11, 14, -0.0008434610157586165
3, 5, 11, 16, -0.006229230778668351
3, 5, 12, 13, 0.01062046140316012
3, 5, 12, 15, 0.016054119683695127
3, 5, 12, 17, 0.011505714118067405
3, 5, 13, 14, -0.0029615972884285105
3, 5, 13, 16, 0.01363763322720509
3, 5, 14, 15, 0.013485448744775069
3, 5, 14, 17, -0.03232578208013649
3, 5, 15, 16, -0.017980447999019416
3, 5, 16, 17, -0.019728374439472583
3, 6, 7, 9, 0.020552212503139523
3, 6, 7, 11, 0.029427785409185257
3, 6, 7, 13, -0.028201879486951006
3, 6, 7, 15, 0.0279595271659039
3, 6, 7, 17, -0.026533637365595917
3, 6, 8, 10, -0.03223013242992315
3, 6, 8, 12, -0.0011800337971069805
3, 6, 8, 14, 0.025149606858374196
3, 6, 8, 16, -0.010997489947219788
3, 6, 9, 11, 0.00165837565801568
3, 6, 9, 13, -0.024148049031482724
3, 6, 9, 15, -0.024834347354490707
3, 6, 9, 17, 0.0036819879929384236
3, 6, 10, 12, 0.013207838346828057
3, 6, 10, 14, -0.005029439412079207
3, 6, 10, 16, 0.020972795921142224
3, 6, 11, 13, -0.0028179442289315232
3, 6, 11, 15, -0.018058661884394842
3, 6, 11, 17, -0.018332785427974757
3, 6, 12, 14, -0.01088602948743126
3, 6, 12, 16, -0.021347410398497375
3, 6, 13, 15, 0.004766918251088762
3, 6, 13, 17, 0.038486687343644764
3, 6, 14, 16, -0.03300360380651138
3, 6, 15, 17, 0.012834141656985031
3, 7, 8, 9, -0.03185781777812159
3, 7, 8, 11, -0.014393134065311387
3, 7, 8, 13, 0.000648357058177655
3, 7, 8, 15, 0.029990463109679812
3, 7, 8, 17, 0.011536811590591903
3, 7, 9, 10, -0.016447586268361705
3, 7, 9, 12, 0.009187774669218943
3, 7, 9, 14, -0.0532132697639702
3, 7, 9, 16, 0.027583696312841247
3, 7, 10, 11, 0.018895803297783665
3, 7, 10, 13, 0.036299136026213395
3, 7, 10, 15, 0.023602262645374655
3, 7, 10, 17, 0.0020997592985648942
3, 7, 11, 12, 0.005467340659019817
3, 7, 11, 14, 0.02767450911836714
3, 7, 11, 16, -0.0016555050469700416
3, 7, 12, 13, -0.025957874592261326
3, 7, 12, 15, 0.019376591050256905
3, 7, 12, 17, -0.023479934315568784
3, 7, 13, 14, -0.03854128867956369
3, 7, 13, 16, 0.000355799354608277
3, 7, 14, 15, -0.020751328280394946
3, 7, 14, 17, 0.03031665320927717
3, 7, 15, 16, 0.0010649681590501918
3, 7, 16, 17, 0.004255831487911285
3, 8, 9, 11, 0.031781365487695216
3, 8, 9, 13, 0.009920096902650928
3, 8, 9, 15, 0.023086658394098868
3, 8, 9, 17, -0.0011565321752985771
3, 8, 10, 12, -0.013900118197712159
3, 8, 10, 14, 0.011837986533129084
3, 8, 10, 16, -0.000883451553064484
3, 8, 11, 13, 0.01992008373078287
3, 8, 11, 15, 0.020019694452678607
3, 8, 11, 17, 0.023120324401983035
3, 8, 12, 14, -0.042754245931356766
3, 8, 12, 16, 0.03227378746508222
3, 8, 13, 15, -0.028562994837972772
3, 8, 13, 17, -0.017822717000389832
3, 8, 14, 16, -0.0498760340812128
3, 8, 15, 17, -0.00656907797515535
3, 9, 10, 11, 0.005741670105405716
3, 9, 10, 13, 0.0037810587773655707
3, 9, 10, 15, 0.054201276395993425
3, 9, 10, 17, -0.002823241984686935
3, 9, 11, 12, 0.024798491044345578
3, 9, 11, 14, -0.0005515559093013785
3, 9, 11, 16, -0.031864126520406356
3, 9, 12, 13, 0.002200171572566609
3, 9, 12, 15, 0.001556940435805252
3, 9, 12, 17, 0.024794547063683323
3, 9, 13, 14, 0.021778348717453547
3, 9, 13, 16, 0.05653795546431003
3, 9, 14, 15, 0.014875405139102113
3, 9, 14, 17, -0.0015074844501647756
3, 9, 15, 16, 0.0016562388061499348
3, 9, 16, 17, -0.019693103040876802
3, 10, 11, 13, 0.034340677306357814
3, 10, 11, 15, 0.0008946138910682205
3, 10, 11, 17, 0.011338552784594136
3, 10, 12, 14, -0.017300315349185972
3, 10, 12, 16, 0.05740597539841091
3, 10, 13, 15, -0.015243238575331554
3, 10, 13, 17, 0.06325445698030283
3, 10, 14, 16, 0.035674180632413614
3, 10, 15, 17, -0.014354040999092122
3, 11, 12, 13, 0.013855609801720872
3, 11, 12, 15, -0.057831143597854504
3, 11, 12, 17, 0.035421237269158426
3, 11, 13, 14, -0.05077512465318568
3, 11, 13, 16, 0.005995711713096648
3, 11, 14, 15, -0.027996160764922604
3, 11, 14, 17, 0.018835559843435063
3, 11, 15, 16, -0.010512913193492368
3, 11, 16, 17, 0.051235792017187774
3, 12, 13, 15, 0.005604587698709148
3, 12, 13, 17, 0.021981817260273966
3, 12, 14, 16, 0.015963045914245046
3, 12, 15, 17, 0.013752709671933266
3, 13, 14, 15, -0.0006068174098011
3, 13, 14, 17, 0.036342155099623526
3, 13, 15, 16, -0.026817117136520272
3, 13, 16, 17, -0.02120111707817103
3, 14, 15, 17, -0.013828039171546134
3, 15, 16, 17, 0.0008184892613067197
4, 5, 6, 8, -0.007439608292732292
4, 5, 6, 10, -0.014358505578209209
4, 5, 6, 12, 0.04429906831545428
4, 5, 6, 14, 0.010565254214643252
4, 5, 6, 16, -0.012297440023585416
4, 5, 7, 9, 0.011010184411274897
4, 5, 7, 11, -0.004486832236477042
4, 5, 7, 13, 0.014147788928262635
4, 5, 7, 15, 0.02145242054163368
4, 5, 7, 17, 9.699909000672252e-5
4, 5, 8, 10, -0.0044544177505475855
4, 5, 8, 12, -0.039951793772102694
4, 5, 8, 14, 0.0008579636073824472
4, 5, 8, 16, 0.00821570480471501
4, 5, 9, 11, 0.029480349834523602
4, 5, 9, 13, -0.024891420751742385
4, 5, 9, 15, -0.01683322963777617
4, 5, 9, 17, -0.004242064681522058
4, 5, 10, 12, -0.02330917685950486
4, 5, 10, 14, -0.029726908296522532
4, 5, 10, 16, 0.010094954277804845
4, 5, 11, 13, -0.010477642138560261
4, 5, 11, 15, 0.03314043059981925
4, 5, 11, 17, 0.0030667293774389623
4, 5, 12, 14, -0.025560755627242988
4, 5, 12, 16, -0.04013690446577592
4, 5, 13, 15, 0.01192636975750478
4, 5, 13, 17, 0.022042669161262927
4, 5, 14, 16, -0.0038965508346067014
4, 5, 15, 17, 0.04100012940271999
4, 6, 7, 8, -0.01312319284577577
4, 6, 7, 10, -0.022575628120001134
4, 6, 7, 12, -0.007377406138644835
4, 6, 7, 14, 0.016740836885243103
4, 6, 7, 16, 0.00891690534347008
4, 6, 8, 9, -0.016281848238720406
4, 6, 8, 11, 0.006772624632587847
4, 6, 8, 13, 0.008918209571477046
4, 6, 8, 15, 0.016352532101808828
4, 6, 8, 17, -0.036127122165950494
4, 6, 9, 10, 0.032678852357209145
4, 6, 9, 12, 0.026410927482876833
4, 6, 9, 14, -0.024319594429379195
4, 6, 9, 16, 0.03294707337262017
4, 6, 10, 11, 0.009996776124270244
4, 6, 10, 13, 0.019445658554425312
4, 6, 10, 15, 0.01954008841883297
4, 6, 10, 17, -0.0002964564726900368
4, 6, 11, 12, -0.007541492496206793
4, 6, 11, 14, 0.014962259080114493
4, 6, 11, 16, -0.02480114009354744
4, 6, 12, 13, -0.05061809503809375
4, 6, 12, 15, 0.03592991541060245
4, 6, 12, 17, -0.03030478215579485
4, 6, 13, 14, -0.03024514306692854
4, 6, 13, 16, -0.03686062836640194
4, 6, 14, 15, 0.00541065403176982
4, 6, 14, 17, 0.005353294708134002
4, 6, 15, 16, -0.029795941500812273
4, 6, 16, 17, 0.02965399827779127
4, 7, 8, 10, 0.027395207971832293
4, 7, 8, 12, -0.024107101557017816
4, 7, 8, 14, -4.027796951010613e-5
4, 7, 8, 16, -0.033683489749584385
4, 7, 9, 11, 0.016803942532140955
4, 7, 9, 13, 0.013645609757715406
4, 7, 9, 15, 0.017997248943967557
4, 7, 9, 17, -0.015612980553857847
4, 7, 10, 12, 0.016018569782394104
4, 7, 10, 14, -0.015298172947519204
4, 7, 10, 16, -0.0021874685007955527
4, 7, 11, 13, 0.009547582553929838
4, 7, 11, 15, -0.01193876216642178
4, 7, 11, 17, -0.00930410059943143
4, 7, 12, 14, -0.044565377487931386
4, 7, 12, 16, 0.015707513363814173
4, 7, 13, 15, -0.008894586236257612
4, 7, 13, 17, 0.033860859346932774
4, 7, 14, 16, 0.007106839629967337
4, 7, 15, 17, -0.022987727865698172
4, 8, 9, 10, -0.04167637234338742
4, 8, 9, 12, -0.019212038263930108
4, 8, 9, 14, -0.05048153107776093
4, 8, 9, 16, 0.009202205425630222
4, 8, 10, 11, -0.032372399367458296
4, 8, 10, 13, -0.02177339097930764
4, 8, 10, 15, -0.022915394687602696
4, 8, 10, 17, 0.019631240538413287
4, 8, 11, 12, -0.0348758364722801
4, 8, 11, 14, 0.021886968626467097
4, 8, 11, 16, 0.017151134219937195
4, 8, 12, 13, -0.020003053902216805
4, 8, 12, 15, -0.018432319228977558
4, 8, 12, 17, -0.007256563582867724
4, 8, 13, 14, -0.04386426034932789
4, 8, 13, 16, 0.033364339147418896
4, 8, 14, 15, -0.027361911459676282
4, 8, 14, 17, 0.053554560512302465
4, 8, 15, 16, 0.013105507568359334
4, 8, 16, 17, -0.011472643472117386
4, 9, 10, 12, -0.006979762751266835
4, 9, 10, 14, 0.006360494036127606
4, 9, 10, 16, -0.033635353958770424
4, 9, 11, 13, -0.0002839071348101776
4, 9, 11, 15, 0.012543150669234565
4, 9, 11, 17, 0.03158402287146285
4, 9, 12, 14, 0.02028147951421762
4, 9, 12, 16, -0.015523014102566835
4, 9, 13, 15, 0.011819813173605944
4, 9, 13, 17, 0.018772003434738876
4, 9, 14, 16, 0.0034699320750443425
4, 9, 15, 17, 0.014707075476094617
4, 10, 11, 12, 0.005254361757441543
4, 10, 11, 14, 0.06110500211235767
4, 10, 11, 16, 0.02009868750526941
4, 10, 12, 13, -0.03510358232625169
4, 10, 12, 15, 0.008851784970932215
4, 10, 12, 17, 0.00959615472878179
4, 10, 13, 14, 0.010607637855720923
4, 10, 13, 16, 0.01407837414256469
4, 10, 14, 15, 0.017793569536909776
4, 10, 14, 17, -0.0032871858613872373
4, 10, 15, 16, 0.019450953938695593
4, 10, 16, 17, 0.03976700755013738
4, 11, 12, 14, 0.014625671187545227
4, 11, 12, 16, -0.028785678325797082
4, 11, 13, 15, -0.031322598264242295
4, 11, 13, 17, -0.004675492304530987
4, 11, 14, 16, 0.0005252113585458111
4, 11, 15, 17, -0.008171728838152608
4, 12, 13, 14, 0.006780344362669208
4, 12, 13, 16, -0.002443879512387589
4, 12, 14, 15, 0.010827985916009373
4, 12, 14, 17, 0.0034296001811987015
4, 12, 15, 16, -0.00011563993816373814
4, 12, 16, 17, 0.01840644605500395
4, 13, 14, 16, 0.009057418709892363
4, 13, 15, 17, 0.004500660784835271
4, 14, 15, 16, 0.010974804280998066
4, 14, 16, 17, 0.02317742896994884
5, 6, 7, 9, 0.02233386248767067
5, 6, 7, 11, 0.0205211808038094
5, 6, 7, 13, 0.06637628581566002
5, 6, 7, 15, -0.029025719986819177
5, 6, 7, 17, 0.0596607476298099
5, 6, 8, 10, 0.01192569465170841
5, 6, 8, 12, -0.01886971308669289
5, 6, 8, 14, 0.0009376062826185085
5, 6, 8, 16, 0.032140537844101986
5, 6, 9, 11, -0.05345429495501278
5, 6, 9, 13, -0.049043547272439966
5, 6, 9, 15, -0.011761103591024257
5, 6, 9, 17, -0.013880662613558454
5, 6, 10, 12, 0.0032814708004748733
5, 6, 10, 14, -0.026336871231670302
5, 6, 10, 16, -0.019743667799083906
5, 6, 11, 13, -0.047338873827353106
5, 6, 11, 15, 0.02894140095060282
5, 6, 11, 17, 0.030938743721429844
5, 6, 12, 14, -0.012827925055068695
5, 6, 12, 16, -0.009000760391442398
5, 6, 13, 15, 0.00951004823854563
5, 6, 13, 17, 0.0014302487585094537
5, 6, 14, 16, -0.011146865897620758
5, 6, 15, 17, 0.0055306188640111146
5, 7, 8, 9, 0.04848852530123626
5, 7, 8, 11, 0.02940692111889237
5, 7, 8, 13, 0.014266374635926109
5, 7, 8, 15, -0.018559905678151224
5, 7, 8, 17, 0.011888978904780148
5, 7, 9, 10, -0.03717014569901957
5, 7, 9, 12, 0.012274651879973508
5, 7, 9, 14, 0.028018785180659624
5, 7, 9, 16, -0.0166309700539305
5, 7, 10, 11, 0.022707604429385318
5, 7, 10, 13, 0.015346535589772895
5, 7, 10, 15, 0.012655315207600083
5, 7, 10, 17, -0.01282618559455838
5, 7, 11, 12, -0.041911287392609936
5, 7, 11, 14, -0.003134839310939447
5, 7, 11, 16, 0.031480076053385334
5, 7, 12, 13, 0.04141505525935698
5, 7, 12, 15, -0.0036720180340579596
5, 7, 12, 17, 0.030587582250162056
5, 7, 13, 14, -0.010040847700190736
5, 7, 13, 16, 0.033147724904366405
5, 7, 14, 15, -0.010727357081787587
5, 7, 14, 17, -0.007406336994114156
5, 7, 15, 16, 0.027622812737828947
5, 7, 16, 17, -0.01299707488118642
5, 8, 9, 11, -0.021570943718688177
5, 8, 9, 13, 0.032552106522110096
5, 8, 9, 15, 0.003582049800570359
5, 8, 9, 17, 0.003829637710961309
5, 8, 10, 12, -0.014008079530534609
5, 8, 10, 14, 0.04999669548046789
5, 8, 10, 16, -0.02072233910548605
5, 8, 11, 13, -0.013079222775027493
5, 8, 11, 15, 0.016847318170749206
5, 8, 11, 17, 0.002086586310371099
5, 8, 12, 14, 0.00988146875425309
5, 8, 12, 16, 0.06325937364044751
5, 8, 13, 15, -0.012013005947775757
5, 8, 13, 17, 0.004702083728733289
5, 8, 14, 16, -0.04726180674939516
5, 8, 15, 17, -0.0441063847808182
5, 9, 10, 11, 0.0010656719181754701
5, 9, 10, 13, 0.012064356655067277
5, 9, 10, 15, 0.011442932791518543
5, 9, 10, 17, -0.033556676098386494
5, 9, 11, 12, 0.021048409230626373
5, 9, 11, 14, -0.01352134144084604
5, 9, 11, 16, -0.02699737424598471
5, 9, 12, 13, 0.006361494147729854
5, 9, 12, 15, 0.004410757194084733
5, 9, 12, 17, -0.03677138405899822
5, 9, 13, 14, 0.013557592447865158
5, 9, 13, 16, 0.017334263736491783
5, 9, 14, 15, 0.0021572222712477333
5, 9, 14, 17, -0.04513070438348061
5, 9, 15, 16, 0.06241070424756893
5, 9, 16, 17, -0.02102155577256131
5, 10, 11, 13, -0.047842497414798346
5, 10, 11, 15, -0.029111587762425253
5, 10, 11, 17, 0.010371606791727354
5, 10, 12, 14, -0.026229261667804406
5, 10, 12, 16, 0.03555011818496998
5, 10, 13, 15, -0.01939090465515243
5, 10, 13, 17, 0.00517479233189426
5, 10, 14, 16, -0.010559912131738673
5, 10, 15, 17, -0.0027222690320634706
5, 11, 12, 13, 0.012829767695752059
5, 11, 12, 15, 0.03612221447405259
5, 11, 12, 17, 0.020119297534689988
5, 11, 13, 14, 0.039721602088033145
5, 11, 13, 16, 0.030046877770047362
5, 11, 14, 15, -0.046899545787825715
5, 11, 14, 17, -0.013525876769504584
5, 11, 15, 16, -0.043261704506287725
5, 11, 16, 17, -0.031254536953878385
5, 12, 13, 15, -0.05745826094125216
5, 12, 13, 17, -0.002404890644743209
5, 12, 14, 16, -0.021833461745279777
5, 12, 15, 17, -0.02353282915796268
5, 13, 14, 15, -0.0034662834650087742
5, 13, 14, 17, -0.039046709699869786
5, 13, 15, 16, 0.006304920048535812
5, 13, 16, 17, -4.049030596282424e-5
5, 14, 15, 17, -0.04891715143582563
5, 15, 16, 17, 0.015528192055013731
6, 7, 8, 10, -0.02840978239357039
6, 7, 8, 12, 0.0008893348458313743
6, 7, 8, 14, -0.024177956807660782
6, 7, 8, 16, -0.005277426963889479
6, 7, 9, 11, -0.005616062663280479
6, 7, 9, 13, -0.007096259775465743
6, 7, 9, 15, 0.003993275023389893
6, 7, 9, 17, 0.009513848100502672
6, 7, 10, 12, 0.05298780738906197
6, 7, 10, 14, -0.015762398108169987
6, 7, 10, 16, -0.04376021253873515
6, 7, 11, 13, 0.029202728159567183
6, 7, 11, 15, 0.019392960780648186
6, 7, 11, 17, -0.01228390992145119
6, 7, 12, 14, -0.011904323161971568
6, 7, 12, 16, 0.024177639617005905
6, 7, 13, 15, -0.009261966359003447
6, 7, 13, 17, 0.03040576381631943
6, 7, 14, 16, -0.009619446718678688
6, 7, 15, 17, -0.05151688259198513
6, 8, 9, 10, -0.01161124001490748
6, 8, 9, 12, 0.02055180678970332
6, 8, 9, 14, -0.02364023618173626
6, 8, 9, 16, 0.003057523754359099
6, 8, 10, 11, 0.016636605535509896
6, 8, 10, 13, -0.020010901826385444
6, 8, 10, 15, 0.0019996186810046696
6, 8, 10, 17, -0.03785603879684492
6, 8, 11, 12, 0.009237314746245846
6, 8, 11, 14, -0.03406563668606771
6, 8, 11, 16, 0.017683845495494645
6, 8, 12, 13, 0.027967946198774792
6, 8, 12, 15, 0.034253180404975866
6, 8, 12, 17, 0.014677051006571365
6, 8, 13, 14, -0.009363411918384421
6, 8, 13, 16, 0.022426798357900107
6, 8, 14, 15, -0.01886076907286548
6, 8, 14, 17, 0.019020526377401075
6, 8, 15, 16, -0.024302912678985995
6, 8, 16, 17, 0.0294625117795833
6, 9, 10, 12, 0.025320989858043725
6, 9, 10, 14, 0.006782803011069218
6, 9, 10, 16, -0.022944102445663674
6, 9, 11, 13, 0.016790578678026302
6, 9, 11, 15, 0.020535534797851713
6, 9, 11, 17, 0.029683476503033653
6, 9, 12, 14, 0.02460674770367732
6, 9, 12, 16, 0.035524084954055395
6, 9, 13, 15, 0.04920823739655447
6, 9, 13, 17, -0.016776777211852185
6, 9, 14, 16, -0.00690823307140687
6, 9, 15, 17, -0.008666134347009719
6, 10, 11, 12, -0.03671890192447982
6, 10, 11, 14, 0.00918901710569
6, 10, 11, 16, -0.05014442740257915
6, 10, 12, 13, -0.011865121254042356
6, 10, 12, 15, -0.027507679410254695
6, 10, 12, 17, 0.019475518672823457
6, 10, 13, 14, 0.004140486512469679
6, 10, 13, 16, 0.023139620920798003
6, 10, 14, 15, -0.02232861269484875
6, 10, 14, 17, 0.05499892312136178
6, 10, 15, 16, -0.023448347130740614
6, 10, 16, 17, 0.011953803869904203
6, 11, 12, 14, -0.015288287421021713
6, 11, 12, 16, -0.012331463172967187
6, 11, 13, 15, 0.011012130664920699
6, 11, 13, 17, -0.02825887640189212
6, 11, 14, 16, -0.0216124000457902
6, 11, 15, 17, -0.009735870847036383
6, 12, 13, 14, 0.017742257484419845
6, 12, 13, 16, -0.010807706917471016
6, 12, 14, 15, -0.013880529590755425
6, 12, 14, 17, 0.0005648655635552195
6, 12, 15, 16, -0.0414520254464921
6, 12, 16, 17, 0.018372753931459884
6, 13, 14, 16, 0.013729775077342873
6, 13, 15, 17, -0.009039428580309433
6, 14, 15, 16, -0.0010290629708811403
6, 14, 16, 17, 0.0020478263232707084
7, 8, 9, 11, 0.03111131480050879
7, 8, 9, 13, -0.00039068771256282653
7, 8, 9, 15, -0.05610426130728998
7, 8, 9, 17, -0.03102125516426225
7, 8, 10, 12, -0.008811591381607916
7, 8, 10, 14, -0.014834702365871831
7, 8, 10, 16, -0.029575466499110047
7, 8, 11, 13, 0.011374435027936634
7, 8, 11, 15, 0.054208181378894715
7, 8, 11, 17, 0.041139795642453715
7, 8, 12, 14, 0.03438838325434495
7, 8, 12, 16, -0.021167591796748837
7, 8, 13, 15, -0.018134039246154903
7, 8, 13, 17, -0.011061056796571449
7, 8, 14, 16, 0.03358608952633996
7, 8, 15, 17, 0.02346138729139645
7, 9, 10, 11, -0.00561935387919067
7, 9, 10, 13, 0.03672196164081246
7, 9, 10, 15, -0.015989843226211158
7, 9, 10, 17, -0.032663510318675225
7, 9, 11, 12, -0.03523481674329326
7, 9, 11, 14, -0.01753204186405242
7, 9, 11, 16, 0.006322106764422229
7, 9, 12, 13, -0.009738401582126457
7, 9, 12, 15, -0.00480699569532212
7, 9, 12, 17, 0.03176501756028595
7, 9, 13, 14, -0.007530033453965246
7, 9, 13, 16, 0.02471854285046012
7, 9, 14, 15, -0.019814263994634686
7, 9, 14, 17, 0.03522149665804139
7, 9, 15, 16, -0.01599131805338257
7, 9, 16, 17, 0.0034082432720850078
7, 10, 11, 13, 0.0063778917125397695
7, 10, 11, 15, -0.022904118986048966
7, 10, 11, 17, -0.019353738174837373
7, 10, 12, 14, 0.03795769687560709
7, 10, 12, 16, 0.05037941255495909
7, 10, 13, 15, 0.027827205713653283
7, 10, 13, 17, 0.01418472669634013
7, 10, 14, 16, 0.025040219236745234
7, 10, 15, 17, 0.06177236726046342
7, 11, 12, 13, -0.010508155294261159
7, 11, 12, 15, -0.04169862649379971
7, 11, 12, 17, 0.01758768369265522
7, 11, 13, 14, -0.0016492928964076208
7, 11, 13, 16, 0.0007773172371095967
7, 11, 14, 15, 0.0074676351681776006
7, 11, 14, 17, 0.0015913783816277713
7, 11, 15, 16, 0.007648742941645204
7, 11, 16, 17, -0.021265191465799447
7, 12, 13, 15, 0.025007794937089742
7, 12, 13, 17, 0.024245211487742765
7, 12, 14, 16, -0.03257001868739653
7, 12, 15, 17, -0.020391602696795387
7, 13, 14, 15, -0.007952348248795676
7, 13, 14, 17, 0.009596395607180192
7, 13, 15, 16, 0.0023633137233407906
7, 13, 16, 17, -0.019895162657443954
7, 14, 15, 17, 0.03713549617992223
7, 15, 16, 17, 0.010479091521638687
8, 9, 10, 12, -0.0029386894207593796
8, 9, 10, 14, -0.008938672904792163
8, 9, 10, 16, 0.015890767544138894
8, 9, 11, 13, -0.023225680369659253
8, 9, 11, 15, 0.010576185663305301
8, 9, 11, 17, -0.014134970818955905
8, 9, 12, 14, -0.0363349132656233
8, 9, 12, 16, 0.018779260451616774
8, 9, 13, 15, -0.015128635586251844
8, 9, 13, 17, -0.018711367321544804
8, 9, 14, 16, -0.04906698200735659
8, 9, 15, 17, 0.02006751248429621
8, 10, 11, 12, 0.03985838795766764
8, 10, 11, 14, -0.027069562824166827
8, 10, 11, 16, 0.0009370613117901954
8, 10, 12, 13, 0.04715334776534659
8, 10, 12, 15, -5.337111067337616e-5
8, 10, 12, 17, -0.0015440534718299413
8, 10, 13, 14, 0.026741920802266388
8, 10, 13, 16, -0.014395345631364912
8, 10, 14, 15, 0.013363571214663417
8, 10, 14, 17, 0.00478694104616845
8, 10, 15, 16, 0.016677878806469024
8, 10, 16, 17, -0.006847025937805223
8, 11, 12, 14, 0.050865361409926584
8, 11, 12, 16, 0.03399786543049757
8, 11, 13, 15, -0.01092411652279015
8, 11, 13, 17, -0.05938794783363961
8, 11, 14, 16, -0.0009535324269777345
8, 11, 15, 17, -0.003666313676678261
8, 12, 13, 14, -0.015453635361481683
8, 12, 13, 16, -0.021229906137755977
8, 12, 14, 15, -0.022686200823541242
8, 12, 14, 17, -0.0026226261181104852
8, 12, 15, 16, -0.008557390288171861
8, 12, 16, 17, -0.008593225892158501
8, 13, 14, 16, 0.02877567993582542
8, 13, 15, 17, -0.0269889962327431
8, 14, 15, 16, 0.006799127841484454
8, 14, 16, 17, -0.0097666974714868
9, 10, 11, 13, -0.010962836962666034
9, 10, 11, 15, -0.004361153297061563
9, 10, 11, 17, -0.02573395164273931
9, 10, 12, 14, 0.00526213398462172
9, 10, 12, 16, 0.024870964187031476
9, 10, 13, 15, -0.006672656054625744
9, 10, 13, 17, -0.032675954942883625
9, 10, 14, 16, 0.024358666038854192
9, 10, 15, 17, 0.0013623736050946708
9, 11, 12, 13, -0.006822512065091949
9, 11, 12, 15, -0.04124508250170408
9, 11, 12, 17, -0.01219557887070546
9, 11, 13, 14, -0.01830273821126152
9, 11, 13, 16, 0.005959621293547452
9, 11, 14, 15, 0.03415972459261084
9, 11, 14, 17, 0.02921872726565622
9, 11, 15, 16, 0.010030334184749592
9, 11, 16, 17, 0.018694140792963346
9, 12, 13, 15, -0.010159940390172434
9, 12, 13, 17, -0.02972316802574554
9, 12, 14, 16, 0.04364053178024194
9, 12, 15, 17, -0.027039414157762
9, 13, 14, 15, 0.0011132916717260099
9, 13, 14, 17, -0.009340424679276822
9, 13, 15, 16, 0.0334370649757828
9, 13, 16, 17, 0.014300630868645962
9, 14, 15, 17, -0.0006377058320540371
9, 15, 16, 17, -0.007648215602833485
10, 11, 12, 14, -0.023439635199774097
10, 11, 12, 16, -0.004688318101043316
10, 11, 13, 15, 0.0043534780368460185
10, 11, 13, 17, 0.03755186681282938
10, 11, 14, 16, 0.04209343886424357
10, 11, 15, 17, 0.034609928264365084
10, 12, 13, 14, -0.01863396843571666
10, 12, 13, 16, 0.011248923455989473
10, 12, 14, 15, 0.034570020657459004
10, 12, 14, 17, 0.012402633415248882
10, 12, 15, 16, 0.033268452585165434
10, 12, 16, 17, 0.014830430610596265
10, 13, 14, 16, 0.00644240907390603
10, 13, 15, 17, -0.03910873810775264
10, 14, 15, 16, -0.0052907880696828604
10, 14, 16, 17, 0.007455270168248368
11, 12, 13, 15, 0.012464310862189755
11, 12, 13, 17, 0.017872838068878908
11, 12, 14, 16, -0.006835504917353026
11, 12, 15, 17, 0.03558995823821821
11, 13, 14, 15, -0.04629330960656331
11, 13, 14, 17, -0.005219764666427965
11, 13, 15, 16, -0.008998399599315183
11, 13, 16, 17, 0.008016229413339746
11, 14, 15, 17, 0.026691111933505887
11, 15, 16, 17, -0.02410084940079876
12, 13, 14, 16, 0.039047266215265955
12, 13, 15, 17, -0.03707156770344815
12, 14, 15, 16, 0.013130107189888763
12, 14, 16, 17, -0.03868565305688977
13, 14, 15, 17, 0.016541756041894087
13, 15, 16, 17, 0.01486549714010905
